Wave Function Renormalization and Flow of Couplings in Asymptotically Safe Quantum Gravity

The importance of the proper treatment of the wave function renormalization in the renormalization group analysis of quantum gravity is pointed out. The renormalization factor, sometimes called an inessential coupling, can be used to fix any one of the coupling constants, with the exception of the coupling constants that remain unchanged by the rescaling of the field. Choosing to fix the cosmological constant, we propose to use a new regulator to obtain the renormalization group equations for invariant couplings which tell us the flow of the Newton and $R^2$ couplings. We find that the Newton coupling reaches a nontrivial ultraviolet fixed point (FP) and becomes small in the low energy, but find only asymptotically free FP of the $R^2$ couplings for the higher-derivative gauge fixing and regulator. For the asymptotically free FP, we find that both of the two independent terms are relevant operators in the high energy. It is noted that the existence of nontrivial FPs may depend on the choice of the gauge and regulator.

==> anc/beta_functions.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    671063,      15900]
NotebookOptionsPosition[    670046,      15879]
NotebookOutlinePosition[    670491,      15896]
CellTagsIndexPosition[    670448,      15893]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["Beta functions for fixed cosmological constant", "Text",
 CellChangeTimes->{{3.8931500782124667`*^9, 3.8931501005264597`*^9}},
 FontSize->24,
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"048a9b02-520e-4326-bdb6-0cb20bac2e4c"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"flowxx", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "t", "]"}], "->", "\[Eta]"}], ",", 
     RowBox[{
      RowBox[{"\[Lambda]", "[", "t", "]"}], "->", "\[Lambda]"}], ",", 
     RowBox[{
      RowBox[{"\[Xi]", "[", "t", "]"}], "->", "\[Xi]"}]}], "}"}]}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.893149498618499*^9, 3.893149544643493*^9}, {
  3.8931496871387014`*^9, 3.8931497342742476`*^9}, {3.8931497842157583`*^9, 
  3.8931497891858625`*^9}},ExpressionUUID->"120769b2-380e-410b-84c3-\
979886d2905a"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["\[Beta]", "\[Eta]"], "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"768", " ", 
     SuperscriptBox["\[Pi]", "2"]}]], "\[Eta]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "72"}], " ", 
             SuperscriptBox["\[Lambda]", "3"]}], "+", "\[Xi]", "-", 
            RowBox[{"18", " ", "\[Lambda]", " ", "\[Xi]"}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["\[Lambda]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"12", " ", 
             SuperscriptBox["\[Lambda]", "2"]}], "+", 
            RowBox[{"3", " ", "\[Xi]"}], "-", 
            RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}]}]], "+", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"12", " ", "\[Lambda]"}], "-", "\[Xi]", "+", 
            FractionBox[
             RowBox[{"3", " ", "\[Eta]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2592", " ", 
                 SuperscriptBox["\[Lambda]", "5"]}], "-", 
                RowBox[{"72", " ", 
                 SuperscriptBox["\[Lambda]", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "12"}], "+", "\[Xi]"}], ")"}], " ", "\[Xi]"}],
                 "+", 
                RowBox[{"15", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "-", 
                RowBox[{"864", " ", 
                 SuperscriptBox["\[Lambda]", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "\[Xi]"}], ")"}]}], "-", 
                RowBox[{"8", " ", "\[Lambda]", " ", 
                 SuperscriptBox["\[Xi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "9"}], "+", 
                   RowBox[{"5", " ", "\[Xi]"}]}], ")"}]}], "+", 
                RowBox[{"12", " ", 
                 SuperscriptBox["\[Lambda]", "2"], " ", "\[Xi]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "9"}], "-", 
                   RowBox[{"6", " ", "\[Xi]"}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}], 
             RowBox[{"\[Lambda]", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"12", " ", 
                  SuperscriptBox["\[Lambda]", "2"]}], "+", 
                 RowBox[{"3", " ", "\[Xi]"}], "-", 
                 RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], 
               "2"]}]]}], ")"}]}], 
         RowBox[{
          RowBox[{"6", " ", "\[Lambda]"}], "+", "\[Xi]"}]], "+", 
        FractionBox[
         RowBox[{"5", " ", 
          SuperscriptBox["\[Eta]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"\[Eta]", "+", 
             RowBox[{"2", " ", "\[Lambda]"}], "-", 
             RowBox[{"2", " ", "\[Eta]", " ", "\[Lambda]"}]}], 
            RowBox[{"\[Eta]", "-", 
             RowBox[{"2", " ", "\[Eta]", " ", "\[Lambda]"}]}]], "]"}]}], 
         SuperscriptBox["\[Lambda]", "2"]], "+", 
        FractionBox[
         RowBox[{"18", " ", 
          SuperscriptBox["\[Xi]", "2"], " ", 
          RowBox[{"Log", "[", 
           RowBox[{
            FractionBox["2", "3"], "-", 
            FractionBox[
             RowBox[{"2", " ", "\[Lambda]"}], "\[Xi]"]}], "]"}]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", "\[Lambda]"}], "+", "\[Xi]"}], ")"}], "2"]], 
        "-", 
        FractionBox[
         RowBox[{"16", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "\[Lambda]"}], "+", "\[Xi]"}], ")"}], 
           "2"], " ", 
          RowBox[{"Log", "[", 
           RowBox[{
            FractionBox["2", "3"], "-", 
            FractionBox[
             RowBox[{"2", " ", "\[Lambda]"}], "\[Xi]"]}], "]"}]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", "\[Lambda]"}], "+", "\[Xi]"}], ")"}], "2"]], 
        "-", 
        RowBox[{
         FractionBox["1", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"12", " ", 
              SuperscriptBox["\[Lambda]", "2"]}], "+", 
             RowBox[{"3", " ", "\[Xi]"}], "-", 
             RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "3"]], 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Eta]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"1728", " ", 
             SuperscriptBox["\[Lambda]", "4"]}], "+", 
            RowBox[{"27", " ", "\[Xi]", " ", 
             RowBox[{"(", 
              RowBox[{"9", "+", 
               RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}], "-", 
            RowBox[{"216", " ", 
             SuperscriptBox["\[Lambda]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"18", "+", 
               RowBox[{"5", " ", "\[Xi]"}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "\[Lambda]", " ", "\[Xi]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "405"}], "-", 
               RowBox[{"54", " ", "\[Xi]"}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
            RowBox[{"36", " ", 
             SuperscriptBox["\[Lambda]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"54", "+", 
               RowBox[{"45", " ", "\[Xi]"}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"\[Eta]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "9"}], "+", 
               RowBox[{"6", " ", "\[Lambda]"}], "-", 
               RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}], 
            RowBox[{
             RowBox[{
              RowBox[{"-", "12"}], " ", 
              SuperscriptBox["\[Lambda]", "2"]}], "+", 
             RowBox[{"\[Eta]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "9"}], "+", 
                RowBox[{"6", " ", "\[Lambda]"}], "-", 
                RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}], "-", 
             RowBox[{"3", " ", "\[Xi]"}], "+", 
             RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}]], "]"}]}]}]}], 
       ")"}]}], "-", 
     RowBox[{"\[Eta]", " ", 
      RowBox[{"(", 
       RowBox[{"27", "-", 
        FractionBox[
         RowBox[{"80", " ", "\[Eta]"}], "\[Lambda]"], "+", 
        FractionBox[
         RowBox[{"15", " ", 
          SuperscriptBox["\[Eta]", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "\[Lambda]"}], "-", "\[Xi]"}], ")"}]}], 
         RowBox[{
          SuperscriptBox["\[Lambda]", "3"], " ", "\[Xi]"}]], "-", 
        FractionBox[
         RowBox[{"24", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "\[Lambda]"}], "-", "\[Xi]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"12", " ", "\[Lambda]"}], "-", "\[Xi]"}], ")"}]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", "\[Lambda]"}], "+", "\[Xi]"}], ")"}], "2"]], 
        "-", 
        FractionBox[
         RowBox[{"54", " ", 
          SuperscriptBox["\[Xi]", "2"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", "\[Lambda]"}], "+", "\[Xi]"}], ")"}], "2"]], 
        "+", 
        FractionBox[
         RowBox[{"36", " ", "\[Xi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], " ", "\[Lambda]"}], "+", "\[Xi]"}], ")"}]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", "\[Lambda]"}], "+", "\[Xi]"}], ")"}], "2"]], 
        "-", 
        FractionBox[
         RowBox[{"16", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"12", " ", "\[Lambda]"}], "-", "\[Xi]"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "\[Lambda]"}], "+", "\[Xi]"}], ")"}], 
           "2"]}], 
         RowBox[{"\[Xi]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", "\[Lambda]"}], "+", "\[Xi]"}], ")"}], "2"]}]], 
        "-", 
        FractionBox[
         RowBox[{"5", " ", 
          SuperscriptBox["\[Eta]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox["\[Eta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "\[Lambda]"}], "-", "\[Xi]"}], ")"}]}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["\[Lambda]", "2"], " ", "\[Xi]"}]}], ")"}]}], 
         RowBox[{
          SuperscriptBox["\[Lambda]", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "\[Lambda]"}], "+", 
            RowBox[{"\[Eta]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}], " ", 
          "\[Xi]"}]], "+", 
        FractionBox[
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"720", " ", 
             SuperscriptBox["\[Lambda]", "4"]}], "-", 
            RowBox[{"696", " ", 
             SuperscriptBox["\[Lambda]", "3"], " ", "\[Xi]"}], "+", 
            RowBox[{"63", " ", 
             SuperscriptBox["\[Xi]", "2"]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[Lambda]", "2"], " ", "\[Xi]", " ", 
             RowBox[{"(", 
              RowBox[{"72", "+", 
               RowBox[{"19", " ", "\[Xi]"}]}], ")"}]}], "-", 
            RowBox[{"6", " ", "\[Lambda]", " ", "\[Xi]", " ", 
             RowBox[{"(", 
              RowBox[{"9", "+", 
               RowBox[{"32", " ", "\[Xi]"}]}], ")"}]}]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"12", " ", 
              SuperscriptBox["\[Lambda]", "2"]}], "+", 
             RowBox[{"3", " ", "\[Xi]"}], "-", 
             RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "2"]}]], 
        "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"\[Eta]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"], " ", "\[Xi]", 
           " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", " ", 
               SuperscriptBox["\[Lambda]", "2"]}], "+", 
              RowBox[{"3", " ", "\[Xi]"}], "-", 
              RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "3"]}]], 
         RowBox[{"72", " ", "\[Lambda]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Eta]", "-", 
                RowBox[{"2", " ", "\[Eta]", " ", "\[Lambda]"}]}], ")"}], "2"],
              " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"108", " ", 
                SuperscriptBox["\[Lambda]", "4"]}], "-", 
               RowBox[{"108", " ", 
                SuperscriptBox["\[Lambda]", "3"], " ", "\[Xi]"}], "+", 
               RowBox[{"2", " ", "\[Lambda]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "9"}], "+", "\[Xi]"}], ")"}], " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"27", " ", 
                SuperscriptBox["\[Lambda]", "2"], " ", "\[Xi]", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", "\[Xi]"}], ")"}]}], "-", 
               RowBox[{
                SuperscriptBox["\[Xi]", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"6", "+", "\[Xi]"}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"\[Xi]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"1728", " ", 
                SuperscriptBox["\[Lambda]", "6"]}], "-", 
               RowBox[{"2016", " ", 
                SuperscriptBox["\[Lambda]", "5"], " ", "\[Xi]"}], "+", 
               RowBox[{"33", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "+", 
               RowBox[{"48", " ", 
                SuperscriptBox["\[Lambda]", "4"], " ", "\[Xi]", " ", 
                RowBox[{"(", 
                 RowBox[{"33", "+", 
                  RowBox[{"16", " ", "\[Xi]"}]}], ")"}]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[Lambda]", "2"], " ", 
                SuperscriptBox["\[Xi]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"111", "+", 
                  RowBox[{"50", " ", "\[Xi]"}]}], ")"}]}], "-", 
               RowBox[{"2", " ", "\[Lambda]", " ", 
                SuperscriptBox["\[Xi]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"9", "+", 
                  RowBox[{"70", " ", "\[Xi]"}]}], ")"}]}], "-", 
               RowBox[{"24", " ", 
                SuperscriptBox["\[Lambda]", "3"], " ", "\[Xi]", " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"47", " ", "\[Xi]"}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"\[Xi]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "12"}], " ", 
               SuperscriptBox["\[Lambda]", "2"]}], "-", 
              RowBox[{"3", " ", "\[Xi]"}], "+", 
              RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "5"]}]], 
         RowBox[{"16", " ", "\[Eta]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "9"}], "+", 
            RowBox[{"6", " ", "\[Lambda]"}], "-", 
            RowBox[{"2", " ", "\[Xi]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox["\[Eta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"82944", " ", 
                SuperscriptBox["\[Lambda]", "7"]}], "-", 
               RowBox[{"243", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "-", 
               RowBox[{"6912", " ", 
                SuperscriptBox["\[Lambda]", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{"18", "+", 
                  RowBox[{"13", " ", "\[Xi]"}]}], ")"}]}], "+", 
               RowBox[{"9", " ", "\[Lambda]", " ", 
                SuperscriptBox["\[Xi]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"405", "+", 
                  RowBox[{"288", " ", "\[Xi]"}], "+", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
               RowBox[{"432", " ", 
                SuperscriptBox["\[Lambda]", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{"108", "+", 
                  RowBox[{"396", " ", "\[Xi]"}], "+", 
                  RowBox[{"79", " ", 
                   SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
               RowBox[{"48", " ", 
                SuperscriptBox["\[Lambda]", "4"], " ", "\[Xi]", " ", 
                RowBox[{"(", 
                 RowBox[{"2592", "+", 
                  RowBox[{"1512", " ", "\[Xi]"}], "+", 
                  RowBox[{"103", " ", 
                   SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
               RowBox[{"16", " ", 
                SuperscriptBox["\[Lambda]", "2"], " ", 
                SuperscriptBox["\[Xi]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1215"}], "-", 
                  RowBox[{"432", " ", "\[Xi]"}], "+", 
                  SuperscriptBox["\[Xi]", "3"]}], ")"}]}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["\[Lambda]", "3"], " ", "\[Xi]", " ", 
                RowBox[{"(", 
                 RowBox[{"4374", "+", 
                  RowBox[{"7047", " ", "\[Xi]"}], "+", 
                  RowBox[{"1224", " ", 
                   SuperscriptBox["\[Xi]", "2"]}], "+", 
                  RowBox[{"14", " ", 
                   SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"\[Lambda]", " ", "\[Xi]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "20736"}], " ", 
                SuperscriptBox["\[Lambda]", "7"]}], "+", 
               RowBox[{"27", " ", 
                SuperscriptBox["\[Xi]", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"9", "+", 
                  RowBox[{"4", " ", "\[Xi]"}]}], ")"}]}], "+", 
               RowBox[{"3456", " ", 
                SuperscriptBox["\[Lambda]", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{"27", "+", 
                  RowBox[{"8", " ", "\[Xi]"}]}], ")"}]}], "-", 
               RowBox[{"864", " ", 
                SuperscriptBox["\[Lambda]", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{"54", "+", 
                  RowBox[{"87", " ", "\[Xi]"}], "+", 
                  RowBox[{"16", " ", 
                   SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
               RowBox[{"18", " ", "\[Lambda]", " ", 
                SuperscriptBox["\[Xi]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"81", "+", 
                  RowBox[{"72", " ", "\[Xi]"}], "+", 
                  RowBox[{"26", " ", 
                   SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
               RowBox[{"12", " ", 
                SuperscriptBox["\[Lambda]", "2"], " ", 
                SuperscriptBox["\[Xi]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"729", "+", 
                  RowBox[{"279", " ", "\[Xi]"}], "+", 
                  RowBox[{"52", " ", 
                   SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
               RowBox[{"48", " ", 
                SuperscriptBox["\[Lambda]", "4"], " ", "\[Xi]", " ", 
                RowBox[{"(", 
                 RowBox[{"1296", "+", 
                  RowBox[{"513", " ", "\[Xi]"}], "+", 
                  RowBox[{"64", " ", 
                   SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
               RowBox[{"8", " ", 
                SuperscriptBox["\[Lambda]", "3"], " ", "\[Xi]", " ", 
                RowBox[{"(", 
                 RowBox[{"2187", "+", 
                  RowBox[{"2673", " ", "\[Xi]"}], "+", 
                  RowBox[{"648", " ", 
                   SuperscriptBox["\[Xi]", "2"]}], "+", 
                  RowBox[{"32", " ", 
                   SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"16", " ", 
           SuperscriptBox["\[Eta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"9", "-", 
              RowBox[{"6", " ", "\[Lambda]"}], "+", 
              RowBox[{"2", " ", "\[Xi]"}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["\[Eta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"82944", " ", 
                 SuperscriptBox["\[Lambda]", "7"]}], "-", 
                RowBox[{"243", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "-", 
                RowBox[{"6912", " ", 
                 SuperscriptBox["\[Lambda]", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{"18", "+", 
                   RowBox[{"13", " ", "\[Xi]"}]}], ")"}]}], "+", 
                RowBox[{"9", " ", "\[Lambda]", " ", 
                 SuperscriptBox["\[Xi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"405", "+", 
                   RowBox[{"288", " ", "\[Xi]"}], "+", 
                   RowBox[{"8", " ", 
                    SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
                RowBox[{"432", " ", 
                 SuperscriptBox["\[Lambda]", "5"], " ", 
                 RowBox[{"(", 
                  RowBox[{"108", "+", 
                   RowBox[{"396", " ", "\[Xi]"}], "+", 
                   RowBox[{"79", " ", 
                    SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
                RowBox[{"48", " ", 
                 SuperscriptBox["\[Lambda]", "4"], " ", "\[Xi]", " ", 
                 RowBox[{"(", 
                  RowBox[{"2592", "+", 
                   RowBox[{"1512", " ", "\[Xi]"}], "+", 
                   RowBox[{"103", " ", 
                    SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
                RowBox[{"16", " ", 
                 SuperscriptBox["\[Lambda]", "2"], " ", 
                 SuperscriptBox["\[Xi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1215"}], "-", 
                   RowBox[{"432", " ", "\[Xi]"}], "+", 
                   SuperscriptBox["\[Xi]", "3"]}], ")"}]}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["\[Lambda]", "3"], " ", "\[Xi]", " ", 
                 RowBox[{"(", 
                  RowBox[{"4374", "+", 
                   RowBox[{"7047", " ", "\[Xi]"}], "+", 
                   RowBox[{"1224", " ", 
                    SuperscriptBox["\[Xi]", "2"]}], "+", 
                   RowBox[{"14", " ", 
                    SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"\[Lambda]", " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "20736"}], " ", 
                 SuperscriptBox["\[Lambda]", "7"]}], "+", 
                RowBox[{"27", " ", 
                 SuperscriptBox["\[Xi]", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"9", "+", 
                   RowBox[{"4", " ", "\[Xi]"}]}], ")"}]}], "+", 
                RowBox[{"3456", " ", 
                 SuperscriptBox["\[Lambda]", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{"27", "+", 
                   RowBox[{"8", " ", "\[Xi]"}]}], ")"}]}], "-", 
                RowBox[{"864", " ", 
                 SuperscriptBox["\[Lambda]", "5"], " ", 
                 RowBox[{"(", 
                  RowBox[{"54", "+", 
                   RowBox[{"87", " ", "\[Xi]"}], "+", 
                   RowBox[{"16", " ", 
                    SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
                RowBox[{"18", " ", "\[Lambda]", " ", 
                 SuperscriptBox["\[Xi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"81", "+", 
                   RowBox[{"72", " ", "\[Xi]"}], "+", 
                   RowBox[{"26", " ", 
                    SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
                RowBox[{"12", " ", 
                 SuperscriptBox["\[Lambda]", "2"], " ", 
                 SuperscriptBox["\[Xi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"729", "+", 
                   RowBox[{"279", " ", "\[Xi]"}], "+", 
                   RowBox[{"52", " ", 
                    SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
                RowBox[{"48", " ", 
                 SuperscriptBox["\[Lambda]", "4"], " ", "\[Xi]", " ", 
                 RowBox[{"(", 
                  RowBox[{"1296", "+", 
                   RowBox[{"513", " ", "\[Xi]"}], "+", 
                   RowBox[{"64", " ", 
                    SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
                RowBox[{"8", " ", 
                 SuperscriptBox["\[Lambda]", "3"], " ", "\[Xi]", " ", 
                 RowBox[{"(", 
                  RowBox[{"2187", "+", 
                   RowBox[{"2673", " ", "\[Xi]"}], "+", 
                   RowBox[{"648", " ", 
                    SuperscriptBox["\[Xi]", "2"]}], "+", 
                   RowBox[{"32", " ", 
                    SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"\[Xi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"12", " ", 
              SuperscriptBox["\[Lambda]", "2"]}], "-", 
             RowBox[{"\[Eta]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "9"}], "+", 
                RowBox[{"6", " ", "\[Lambda]"}], "-", 
                RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}], "+", 
             RowBox[{"3", " ", "\[Xi]"}], "-", 
             RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "12"}], " ", 
               SuperscriptBox["\[Lambda]", "2"]}], "-", 
              RowBox[{"3", " ", "\[Xi]"}], "+", 
              RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "5"]}], 
          ")"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["\[Lambda]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", "\[Xi]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", " ", 
               SuperscriptBox["\[Lambda]", "2"]}], "+", 
              RowBox[{"3", " ", "\[Xi]"}], "-", 
              RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "4"]}]], 
         RowBox[{"6", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"24", " ", 
             SuperscriptBox["\[Lambda]", "2"], " ", "\[Xi]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"13824", " ", 
                SuperscriptBox["\[Lambda]", "8"]}], "+", 
               RowBox[{"63", " ", 
                SuperscriptBox["\[Xi]", "4"]}], "-", 
               RowBox[{"1728", " ", 
                SuperscriptBox["\[Lambda]", "7"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "5"}], "+", 
                  RowBox[{"12", " ", "\[Xi]"}]}], ")"}]}], "+", 
               RowBox[{"36", " ", 
                SuperscriptBox["\[Lambda]", "2"], " ", 
                SuperscriptBox["\[Xi]", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"37", "+", 
                  RowBox[{"20", " ", "\[Xi]"}]}], ")"}]}], "-", 
               RowBox[{"3", " ", "\[Lambda]", " ", 
                SuperscriptBox["\[Xi]", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"18", "+", 
                  RowBox[{"115", " ", "\[Xi]"}]}], ")"}]}], "+", 
               RowBox[{"576", " ", 
                SuperscriptBox["\[Lambda]", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "9"}], "+", 
                  RowBox[{"24", " ", "\[Xi]"}], "+", 
                  RowBox[{"20", " ", 
                   SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[Lambda]", "3"], " ", 
                SuperscriptBox["\[Xi]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"135", "+", 
                  RowBox[{"1212", " ", "\[Xi]"}], "+", 
                  RowBox[{"172", " ", 
                   SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
               RowBox[{"16", " ", 
                SuperscriptBox["\[Lambda]", "5"], " ", "\[Xi]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "162"}], "+", 
                  RowBox[{"1143", " ", "\[Xi]"}], "+", 
                  RowBox[{"176", " ", 
                   SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
               RowBox[{"16", " ", 
                SuperscriptBox["\[Lambda]", "4"], " ", "\[Xi]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "81"}], "+", 
                  RowBox[{"486", " ", "\[Xi]"}], "+", 
                  RowBox[{"394", " ", 
                   SuperscriptBox["\[Xi]", "2"]}], "+", 
                  RowBox[{"16", " ", 
                   SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Eta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"497664", " ", 
                SuperscriptBox["\[Lambda]", "9"]}], "+", 
               RowBox[{"405", " ", 
                SuperscriptBox["\[Xi]", "5"]}], "-", 
               RowBox[{"540", " ", "\[Lambda]", " ", 
                SuperscriptBox["\[Xi]", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"4", " ", "\[Xi]"}]}], ")"}]}], "-", 
               RowBox[{"20736", " ", 
                SuperscriptBox["\[Lambda]", "8"], " ", 
                RowBox[{"(", 
                 RowBox[{"72", "+", 
                  RowBox[{"19", " ", "\[Xi]"}]}], ")"}]}], "+", 
               RowBox[{"3456", " ", 
                SuperscriptBox["\[Lambda]", "7"], " ", 
                RowBox[{"(", 
                 RowBox[{"162", "+", 
                  RowBox[{"504", " ", "\[Xi]"}], "+", 
                  SuperscriptBox["\[Xi]", "2"]}], ")"}]}], "+", 
               RowBox[{"216", " ", 
                SuperscriptBox["\[Lambda]", "2"], " ", 
                SuperscriptBox["\[Xi]", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "9"}], "+", 
                  RowBox[{"70", " ", "\[Xi]"}], "+", 
                  RowBox[{"20", " ", 
                   SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
               RowBox[{"1152", " ", 
                SuperscriptBox["\[Lambda]", "6"], " ", "\[Xi]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1458"}], "-", 
                  RowBox[{"306", " ", "\[Xi]"}], "+", 
                  RowBox[{"65", " ", 
                   SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
               RowBox[{"384", " ", 
                SuperscriptBox["\[Lambda]", "5"], " ", "\[Xi]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1215"}], "-", 
                  RowBox[{"1215", " ", "\[Xi]"}], "+", 
                  RowBox[{"423", " ", 
                   SuperscriptBox["\[Xi]", "2"]}], "+", 
                  RowBox[{"61", " ", 
                   SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
               RowBox[{"32", " ", 
                SuperscriptBox["\[Lambda]", "4"], " ", 
                SuperscriptBox["\[Xi]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "5832"}], "+", 
                  RowBox[{"3483", " ", "\[Xi]"}], "+", 
                  RowBox[{"1872", " ", 
                   SuperscriptBox["\[Xi]", "2"]}], "+", 
                  RowBox[{"68", " ", 
                   SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "-", 
               RowBox[{"24", " ", 
                SuperscriptBox["\[Lambda]", "3"], " ", 
                SuperscriptBox["\[Xi]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1215"}], "+", 
                  RowBox[{"648", " ", "\[Xi]"}], "+", 
                  RowBox[{"1944", " ", 
                   SuperscriptBox["\[Xi]", "2"]}], "+", 
                  RowBox[{"176", " ", 
                   SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        FractionBox[
         RowBox[{"10", " ", "\[Eta]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox["\[Eta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "\[Lambda]"}], "-", "\[Xi]"}], ")"}]}], "-", 
            RowBox[{"10", " ", 
             SuperscriptBox["\[Lambda]", "2"], " ", "\[Xi]"}]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"\[Eta]", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "\[Lambda]"}]}], ")"}]}], 
            RowBox[{"\[Eta]", "+", 
             RowBox[{"2", " ", "\[Lambda]"}], "-", 
             RowBox[{"2", " ", "\[Eta]", " ", "\[Lambda]"}]}]], "]"}]}], 
         RowBox[{
          SuperscriptBox["\[Lambda]", "3"], " ", "\[Xi]"}]], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"72", " ", 
             SuperscriptBox["\[Lambda]", "2"]}], "-", 
            RowBox[{"84", " ", "\[Lambda]", " ", "\[Xi]"}], "+", 
            RowBox[{"65", " ", 
             SuperscriptBox["\[Xi]", "2"]}]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           RowBox[{
            FractionBox["2", "3"], "-", 
            FractionBox[
             RowBox[{"2", " ", "\[Lambda]"}], "\[Xi]"]}], "]"}]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", "\[Lambda]"}], "+", "\[Xi]"}], ")"}], "2"]], 
        "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"\[Xi]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "12"}], " ", 
               SuperscriptBox["\[Lambda]", "2"]}], "-", 
              RowBox[{"3", " ", "\[Xi]"}], "+", 
              RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "5"]}]], 
         RowBox[{"8", " ", "\[Eta]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Xi]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "870912"}], " ", 
                SuperscriptBox["\[Lambda]", "9"]}], "+", 
               RowBox[{"729", " ", 
                SuperscriptBox["\[Xi]", "4"]}], "+", 
               RowBox[{"82944", " ", 
                SuperscriptBox["\[Lambda]", "8"], " ", 
                RowBox[{"(", 
                 RowBox[{"36", "+", 
                  RowBox[{"13", " ", "\[Xi]"}]}], ")"}]}], "-", 
               RowBox[{"54", " ", "\[Lambda]", " ", 
                SuperscriptBox["\[Xi]", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "81"}], "+", 
                  RowBox[{"90", " ", "\[Xi]"}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
               RowBox[{"3456", " ", 
                SuperscriptBox["\[Lambda]", "7"], " ", 
                RowBox[{"(", 
                 RowBox[{"1215", "+", 
                  RowBox[{"891", " ", "\[Xi]"}], "+", 
                  RowBox[{"136", " ", 
                   SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
               RowBox[{"36", " ", 
                SuperscriptBox["\[Lambda]", "2"], " ", 
                SuperscriptBox["\[Xi]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"729", "-", 
                  RowBox[{"405", " ", "\[Xi]"}], "+", 
                  RowBox[{"279", " ", 
                   SuperscriptBox["\[Xi]", "2"]}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
               RowBox[{"96", " ", 
                SuperscriptBox["\[Lambda]", "5"], " ", "\[Xi]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "19683"}], "-", 
                  RowBox[{"8667", " ", "\[Xi]"}], "-", 
                  RowBox[{"1260", " ", 
                   SuperscriptBox["\[Xi]", "2"]}], "+", 
                  RowBox[{"16", " ", 
                   SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
               RowBox[{"24", " ", 
                SuperscriptBox["\[Lambda]", "3"], " ", 
                SuperscriptBox["\[Xi]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3645"}], "+", 
                  RowBox[{"243", " ", "\[Xi]"}], "-", 
                  RowBox[{"144", " ", 
                   SuperscriptBox["\[Xi]", "2"]}], "+", 
                  RowBox[{"32", " ", 
                   SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
               RowBox[{"576", " ", 
                SuperscriptBox["\[Lambda]", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{"2916", "+", 
                  RowBox[{"5751", " ", "\[Xi]"}], "+", 
                  RowBox[{"1854", " ", 
                   SuperscriptBox["\[Xi]", "2"]}], "+", 
                  RowBox[{"128", " ", 
                   SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "-", 
               RowBox[{"16", " ", 
                SuperscriptBox["\[Lambda]", "4"], " ", "\[Xi]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "32805"}], "-", 
                  RowBox[{"21141", " ", "\[Xi]"}], "-", 
                  RowBox[{"4617", " ", 
                   SuperscriptBox["\[Xi]", "2"]}], "+", 
                  RowBox[{"216", " ", 
                   SuperscriptBox["\[Xi]", "3"]}], "+", 
                  RowBox[{"64", " ", 
                   SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["\[Eta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"590976", " ", 
                SuperscriptBox["\[Lambda]", "8"]}], "+", 
               RowBox[{"243", " ", 
                SuperscriptBox["\[Xi]", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"9", "+", 
                  RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}], "-", 
               RowBox[{"5184", " ", 
                SuperscriptBox["\[Lambda]", "7"], " ", 
                RowBox[{"(", 
                 RowBox[{"351", "+", 
                  RowBox[{"166", " ", "\[Xi]"}]}], ")"}]}], "+", 
               RowBox[{"864", " ", 
                SuperscriptBox["\[Lambda]", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{"2025", "+", 
                  RowBox[{"3042", " ", "\[Xi]"}], "+", 
                  RowBox[{"556", " ", 
                   SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
               RowBox[{"24", " ", 
                SuperscriptBox["\[Lambda]", "4"], " ", "\[Xi]", " ", 
                RowBox[{"(", 
                 RowBox[{"74358", "+", 
                  RowBox[{"64719", " ", "\[Xi]"}], "+", 
                  RowBox[{"12258", " ", 
                   SuperscriptBox["\[Xi]", "2"]}], "+", 
                  RowBox[{"464", " ", 
                   SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "-", 
               RowBox[{"144", " ", 
                SuperscriptBox["\[Lambda]", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{"3645", "+", 
                  RowBox[{"21546", " ", "\[Xi]"}], "+", 
                  RowBox[{"9540", " ", 
                   SuperscriptBox["\[Xi]", "2"]}], "+", 
                  RowBox[{"848", " ", 
                   SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
               RowBox[{"3", " ", "\[Lambda]", " ", 
                SuperscriptBox["\[Xi]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "10935"}], "-", 
                  RowBox[{"8748", " ", "\[Xi]"}], "-", 
                  RowBox[{"756", " ", 
                   SuperscriptBox["\[Xi]", "2"]}], "+", 
                  RowBox[{"192", " ", 
                   SuperscriptBox["\[Xi]", "3"]}], "+", 
                  RowBox[{"16", " ", 
                   SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Lambda]", "2"], " ", 
                SuperscriptBox["\[Xi]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "107163"}], "-", 
                  RowBox[{"51516", " ", "\[Xi]"}], "-", 
                  RowBox[{"2052", " ", 
                   SuperscriptBox["\[Xi]", "2"]}], "+", 
                  RowBox[{"984", " ", 
                   SuperscriptBox["\[Xi]", "3"]}], "+", 
                  RowBox[{"64", " ", 
                   SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[Lambda]", "3"], " ", "\[Xi]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "104976"}], "-", 
                  RowBox[{"206307", " ", "\[Xi]"}], "-", 
                  RowBox[{"63828", " ", 
                   SuperscriptBox["\[Xi]", "2"]}], "-", 
                  RowBox[{"3708", " ", 
                   SuperscriptBox["\[Xi]", "3"]}], "+", 
                  RowBox[{"160", " ", 
                   SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"\[Eta]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "9"}], "+", 
               RowBox[{"6", " ", "\[Lambda]"}], "-", 
               RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}], 
            RowBox[{
             RowBox[{
              RowBox[{"-", "12"}], " ", 
              SuperscriptBox["\[Lambda]", "2"]}], "+", 
             RowBox[{"\[Eta]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "9"}], "+", 
                RowBox[{"6", " ", "\[Lambda]"}], "-", 
                RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}], "-", 
             RowBox[{"3", " ", "\[Xi]"}], "+", 
             RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}]], "]"}]}]}]}], 
       ")"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.89314975132365*^9, 
  3.893149778685754*^9}},ExpressionUUID->"1df5f0cd-cf48-4559-8c7f-\
d9c049ecb613"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"flowlambda", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "t", "]"}], "->", "\[Eta]"}], ",", 
     RowBox[{
      RowBox[{"\[Lambda]", "[", "t", "]"}], "->", "\[Lambda]"}], ",", 
     RowBox[{
      RowBox[{"\[Xi]", "[", "t", "]"}], "->", "\[Xi]"}]}], "}"}]}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.893149808659258*^9, 3.893149808909769*^9}, {
  3.8931499093140535`*^9, 3.8931499154556413`*^9}, {3.893149952598545*^9, 
  3.893149956735623*^9}},ExpressionUUID->"f6d477fc-70b0-43d2-92c1-\
1ead078c6b7f"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["\[Beta]", "\[Lambda]"], "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"829440", " ", 
     SuperscriptBox["\[Pi]", "4"]}]], 
   SuperscriptBox["\[Lambda]", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"12096", " ", 
      SuperscriptBox["\[Pi]", "2"]}], "-", 
     FractionBox[
      RowBox[{"187680", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Eta]", "3"]}], 
      SuperscriptBox["\[Lambda]", "3"]], "+", 
     FractionBox[
      RowBox[{"388800", " ", 
       SuperscriptBox["\[Pi]", "2"]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "3"]], "-", 
     FractionBox[
      RowBox[{"506880", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Lambda]"}], 
      RowBox[{"\[Eta]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "3"]}]], "+", 
     FractionBox[
      RowBox[{"345600", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Lambda]", "2"]}], 
      RowBox[{
       SuperscriptBox["\[Eta]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "3"]}]], "-", 
     FractionBox[
      RowBox[{"10368", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "165"}], "+", 
         RowBox[{"108", " ", "\[Lambda]"}], "-", 
         RowBox[{"37", " ", "\[Xi]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "9"}], "+", 
         RowBox[{"6", " ", "\[Lambda]"}], "-", 
         RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"135", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Eta]", "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", "\[Lambda]"}], "+", "\[Xi]"}], ")"}], "2"]}], 
      RowBox[{
       SuperscriptBox["\[Lambda]", "3"], " ", 
       SuperscriptBox["\[Xi]", "2"]}]], "-", 
     FractionBox[
      RowBox[{"155520", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", "\[Lambda]"}], "+", "\[Xi]"}], ")"}], "3"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"12", " ", 
           SuperscriptBox["\[Lambda]", "2"]}], "+", 
          RowBox[{"3", " ", "\[Xi]"}], "-", 
          RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "3"]}]], 
     "+", 
     FractionBox[
      RowBox[{"501120", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", "\[Lambda]"}], "+", "\[Xi]"}], ")"}], "2"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"12", " ", 
           SuperscriptBox["\[Lambda]", "2"]}], "+", 
          RowBox[{"3", " ", "\[Xi]"}], "-", 
          RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "2"]}]], 
     "+", 
     FractionBox[
      RowBox[{"17280", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", "\[Lambda]"}], "+", "\[Xi]"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"12", " ", "\[Lambda]"}], "+", 
         RowBox[{"37", " ", "\[Xi]"}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"], " ", "\[Xi]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"12", " ", 
           SuperscriptBox["\[Lambda]", "2"]}], "+", 
          RowBox[{"3", " ", "\[Xi]"}], "-", 
          RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "2"]}]], 
     "-", 
     FractionBox[
      RowBox[{"552960", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", " ", "\[Lambda]"}], "+", "\[Xi]"}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"12", " ", 
          SuperscriptBox["\[Lambda]", "2"]}], "+", 
         RowBox[{"3", " ", "\[Xi]"}], "-", 
         RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"480", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Eta]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"60", " ", "\[Lambda]"}], "-", 
            RowBox[{"277", " ", "\[Xi]"}]}], ")"}]}], "+", 
         RowBox[{"320", " ", 
          SuperscriptBox["\[Eta]", "2"], " ", 
          SuperscriptBox["\[Lambda]", "2"], " ", "\[Xi]"}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["\[Lambda]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "\[Lambda]"}], "+", 
          RowBox[{"\[Eta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}], "2"], " ", 
       "\[Xi]"}]], "+", 
     FractionBox[
      RowBox[{"120", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          SuperscriptBox["\[Eta]", "2"], " ", 
          SuperscriptBox["\[Lambda]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"60", " ", "\[Lambda]"}], "-", 
            RowBox[{"403", " ", "\[Xi]"}]}], ")"}]}], "+", 
         RowBox[{"391", " ", 
          SuperscriptBox["\[Eta]", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"], " ", "\[Xi]"}], 
         "+", 
         RowBox[{"1440", " ", 
          SuperscriptBox["\[Lambda]", "4"], " ", "\[Xi]"}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["\[Lambda]", "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "\[Lambda]"}], "+", 
          RowBox[{"\[Eta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}], "2"], " ", 
       "\[Xi]"}]], "-", 
     FractionBox[
      RowBox[{"240", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Eta]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], " ", 
          SuperscriptBox["\[Eta]", "2"], " ", 
          SuperscriptBox["\[Lambda]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"60", " ", "\[Lambda]"}], "-", 
            RowBox[{"403", " ", "\[Xi]"}]}], ")"}]}], "+", 
         RowBox[{"1173", " ", 
          SuperscriptBox["\[Eta]", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"], " ", "\[Xi]"}], 
         "+", 
         RowBox[{"1440", " ", 
          SuperscriptBox["\[Lambda]", "4"], " ", "\[Xi]"}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["\[Lambda]", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "\[Lambda]"}], "+", 
         RowBox[{"\[Eta]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}], " ", 
       "\[Xi]"}]], "+", 
     FractionBox[
      RowBox[{"1536", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"45", " ", 
          SuperscriptBox["\[Lambda]", "2"]}], "-", 
         RowBox[{"75", " ", "\[Lambda]", " ", "\[Xi]"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], 
      SuperscriptBox["\[Xi]", "2"]], "-", 
     FractionBox[
      RowBox[{"51840", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Eta]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", "\[Lambda]"}], "-", "\[Xi]"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", "\[Lambda]"}], "+", "\[Xi]"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"12", " ", 
          SuperscriptBox["\[Lambda]", "2"]}], "+", "\[Xi]", "-", 
         RowBox[{"4", " ", "\[Lambda]", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "\[Xi]"}], ")"}]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"], " ", "\[Lambda]", 
       " ", "\[Xi]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"12", " ", 
           SuperscriptBox["\[Lambda]", "2"]}], "+", 
          RowBox[{"3", " ", "\[Xi]"}], "-", 
          RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "3"]}]], 
     "-", 
     FractionBox[
      RowBox[{"19440", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"72", " ", 
          SuperscriptBox["\[Lambda]", "3"]}], "-", 
         RowBox[{"24", " ", 
          SuperscriptBox["\[Lambda]", "2"], " ", "\[Xi]"}], "+", 
         SuperscriptBox["\[Xi]", "3"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"12", " ", 
           SuperscriptBox["\[Lambda]", "2"]}], "+", "\[Xi]", "-", 
          RowBox[{"4", " ", "\[Lambda]", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", "\[Xi]"}], ")"}]}]}], ")"}], "2"]}], 
      RowBox[{
       SuperscriptBox["\[Lambda]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
       SuperscriptBox["\[Xi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"12", " ", 
           SuperscriptBox["\[Lambda]", "2"]}], "+", 
          RowBox[{"3", " ", "\[Xi]"}], "-", 
          RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "3"]}]], 
     "+", 
     FractionBox[
      RowBox[{"38880", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Eta]", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"\[Lambda]", "-", "\[Xi]"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"12", " ", 
           SuperscriptBox["\[Lambda]", "2"]}], "+", "\[Xi]", "-", 
          RowBox[{"4", " ", "\[Lambda]", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", "\[Xi]"}], ")"}]}]}], ")"}], "3"]}], 
      RowBox[{
       SuperscriptBox["\[Lambda]", "2"], " ", 
       SuperscriptBox["\[Xi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"12", " ", 
           SuperscriptBox["\[Lambda]", "2"]}], "+", 
          RowBox[{"3", " ", "\[Xi]"}], "-", 
          RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "3"]}]], 
     "-", 
     FractionBox[
      RowBox[{"2880", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Eta]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"288", " ", 
          SuperscriptBox["\[Lambda]", "3"]}], "+", 
         RowBox[{"2", " ", "\[Lambda]", " ", 
          RowBox[{"(", 
           RowBox[{"21", "-", 
            RowBox[{"8", " ", "\[Xi]"}]}], ")"}], " ", "\[Xi]"}], "+", 
         RowBox[{"9", " ", 
          SuperscriptBox["\[Xi]", "2"]}], "-", 
         RowBox[{"24", " ", 
          SuperscriptBox["\[Lambda]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}]}], ")"}]}], 
      RowBox[{"\[Lambda]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", "\[Xi]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"12", " ", 
          SuperscriptBox["\[Lambda]", "2"]}], "+", 
         RowBox[{"3", " ", "\[Xi]"}], "-", 
         RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"34560", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "\[Lambda]"}], "-", "\[Xi]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"12", " ", "\[Lambda]"}], "-", "\[Xi]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"66", " ", 
          SuperscriptBox["\[Lambda]", "2"]}], "+", 
         RowBox[{"12", " ", "\[Xi]"}], "-", 
         RowBox[{"\[Lambda]", " ", 
          RowBox[{"(", 
           RowBox[{"27", "+", 
            RowBox[{"22", " ", "\[Xi]"}]}], ")"}]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"12", " ", 
           SuperscriptBox["\[Lambda]", "2"]}], "+", 
          RowBox[{"3", " ", "\[Xi]"}], "-", 
          RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "3"]}]], 
     "+", 
     FractionBox[
      RowBox[{"360", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2592", " ", 
          SuperscriptBox["\[Lambda]", "4"]}], "+", 
         RowBox[{"\[Lambda]", " ", 
          RowBox[{"(", 
           RowBox[{"117", "-", 
            RowBox[{"22", " ", "\[Xi]"}]}], ")"}], " ", 
          SuperscriptBox["\[Xi]", "2"]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["\[Xi]", "3"]}], "-", 
         RowBox[{"144", " ", 
          SuperscriptBox["\[Lambda]", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "\[Xi]"}], ")"}]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["\[Lambda]", "2"], " ", "\[Xi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "60"}], "+", 
            RowBox[{"29", " ", "\[Xi]"}]}], ")"}]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["\[Lambda]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
       SuperscriptBox["\[Xi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"12", " ", 
          SuperscriptBox["\[Lambda]", "2"]}], "+", 
         RowBox[{"3", " ", "\[Xi]"}], "-", 
         RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"2880", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"1260", " ", 
          SuperscriptBox["\[Lambda]", "2"]}], "+", 
         RowBox[{"277", " ", "\[Xi]"}], "-", 
         RowBox[{"12", " ", "\[Lambda]", " ", 
          RowBox[{"(", 
           RowBox[{"19", "+", 
            RowBox[{"35", " ", "\[Xi]"}]}], ")"}]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["\[Lambda]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"12", " ", 
          SuperscriptBox["\[Lambda]", "2"]}], "+", 
         RowBox[{"3", " ", "\[Xi]"}], "-", 
         RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"5760", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Eta]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"1260", " ", 
          SuperscriptBox["\[Lambda]", "2"]}], "+", 
         RowBox[{"277", " ", "\[Xi]"}], "-", 
         RowBox[{"12", " ", "\[Lambda]", " ", 
          RowBox[{"(", 
           RowBox[{"19", "+", 
            RowBox[{"35", " ", "\[Xi]"}]}], ")"}]}]}], ")"}]}], 
      RowBox[{"\[Lambda]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"12", " ", 
          SuperscriptBox["\[Lambda]", "2"]}], "+", 
         RowBox[{"3", " ", "\[Xi]"}], "-", 
         RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"11520", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Eta]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"12", " ", 
          SuperscriptBox["\[Lambda]", "2"]}], "+", "\[Xi]", "-", 
         RowBox[{"4", " ", "\[Lambda]", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "\[Xi]"}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"252", " ", 
          SuperscriptBox["\[Lambda]", "3"]}], "+", 
         RowBox[{"28", " ", 
          SuperscriptBox["\[Xi]", "2"]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["\[Lambda]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "+", 
            RowBox[{"7", " ", "\[Xi]"}]}], ")"}]}], "-", 
         RowBox[{"\[Lambda]", " ", "\[Xi]", " ", 
          RowBox[{"(", 
           RowBox[{"33", "+", 
            RowBox[{"56", " ", "\[Xi]"}]}], ")"}]}]}], ")"}]}], 
      RowBox[{"\[Lambda]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", "\[Xi]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"12", " ", 
           SuperscriptBox["\[Lambda]", "2"]}], "+", 
          RowBox[{"3", " ", "\[Xi]"}], "-", 
          RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "2"]}]], 
     "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2880", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "\[Eta]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"144", " ", 
           SuperscriptBox["\[Lambda]", "3"]}], "+", 
          RowBox[{"85", " ", 
           SuperscriptBox["\[Xi]", "2"]}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox["\[Lambda]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"20", " ", "\[Xi]"}]}], ")"}]}], "-", 
          RowBox[{"2", " ", "\[Lambda]", " ", "\[Xi]", " ", 
           RowBox[{"(", 
            RowBox[{"129", "+", 
             RowBox[{"88", " ", "\[Xi]"}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"144", " ", 
           SuperscriptBox["\[Lambda]", "4"]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Xi]", "2"]}], "+", 
          RowBox[{"8", " ", "\[Lambda]", " ", 
           SuperscriptBox["\[Xi]", "2"]}], "-", 
          RowBox[{"96", " ", 
           SuperscriptBox["\[Lambda]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"6", "+", "\[Xi]"}], ")"}]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[Lambda]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"54", "+", 
             RowBox[{"21", " ", "\[Xi]"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}], ")"}], 
      "/", 
      RowBox[{"(", 
       RowBox[{"\[Lambda]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", "\[Xi]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "+", 
           RowBox[{"3", " ", "\[Xi]"}], "-", 
           RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "3"]}], 
       ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"960", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "\[Eta]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"41472", " ", 
           SuperscriptBox["\[Lambda]", "6"]}], "+", 
          RowBox[{"45", " ", 
           SuperscriptBox["\[Xi]", "4"]}], "-", 
          RowBox[{"6912", " ", 
           SuperscriptBox["\[Lambda]", "5"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}], "-", 
          RowBox[{"24", " ", "\[Lambda]", " ", 
           SuperscriptBox["\[Xi]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "12"}], "+", 
             RowBox[{"7", " ", "\[Xi]"}]}], ")"}]}], "+", 
          RowBox[{"144", " ", 
           SuperscriptBox["\[Lambda]", "3"], " ", "\[Xi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "6"}], "+", 
             RowBox[{"11", " ", "\[Xi]"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
          RowBox[{"288", " ", 
           SuperscriptBox["\[Lambda]", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "18"}], "-", 
             RowBox[{"48", " ", "\[Xi]"}], "+", 
             RowBox[{"11", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Lambda]", "2"], " ", 
           SuperscriptBox["\[Xi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"117", "-", 
             RowBox[{"198", " ", "\[Xi]"}], "+", 
             RowBox[{"40", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}], ")"}], 
      "/", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"], " ", "\[Lambda]", 
        " ", 
        SuperscriptBox["\[Xi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "+", 
           RowBox[{"3", " ", "\[Xi]"}], "-", 
           RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "2"]}], 
       ")"}]}], "-", 
     FractionBox[
      RowBox[{"3840", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Eta]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"20592", " ", 
          SuperscriptBox["\[Lambda]", "4"]}], "+", 
         RowBox[{"907", " ", 
          SuperscriptBox["\[Xi]", "2"]}], "-", 
         RowBox[{"96", " ", 
          SuperscriptBox["\[Lambda]", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"114", "+", 
            RowBox[{"143", " ", "\[Xi]"}]}], ")"}]}], "-", 
         RowBox[{"8", " ", "\[Lambda]", " ", "\[Xi]", " ", 
          RowBox[{"(", 
           RowBox[{"228", "+", 
            RowBox[{"353", " ", "\[Xi]"}]}], ")"}]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Lambda]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"342", "+", 
            RowBox[{"1515", " ", "\[Xi]"}], "+", 
            RowBox[{"286", " ", 
             SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"], " ", "\[Lambda]", 
       " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"12", " ", 
           SuperscriptBox["\[Lambda]", "2"]}], "+", 
          RowBox[{"3", " ", "\[Xi]"}], "-", 
          RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "2"]}]], 
     "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["\[Lambda]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "\[Lambda]"}], "+", 
          RowBox[{"\[Eta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox["\[Xi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", "\[Lambda]"}], "+", "\[Xi]"}], ")"}]}]], 
      RowBox[{"160", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"1920", " ", "\[Eta]", " ", 
          SuperscriptBox["\[Lambda]", "4"], " ", 
          SuperscriptBox["\[Xi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", "\[Lambda]"}], "+", "\[Xi]"}], ")"}]}], "-", 
         RowBox[{"16", " ", 
          SuperscriptBox["\[Eta]", "3"], " ", 
          SuperscriptBox["\[Lambda]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", "\[Xi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"90", " ", 
             SuperscriptBox["\[Lambda]", "3"]}], "-", 
            RowBox[{"\[Lambda]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "945"}], "+", "\[Xi]"}], ")"}], " ", "\[Xi]"}], 
            "+", 
            RowBox[{"162", " ", 
             SuperscriptBox["\[Xi]", "2"]}], "-", 
            RowBox[{"27", " ", 
             SuperscriptBox["\[Lambda]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"10", "+", "\[Xi]"}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[Eta]", "5"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2160", " ", 
             SuperscriptBox["\[Lambda]", "4"]}], "+", 
            RowBox[{"720", " ", 
             SuperscriptBox["\[Lambda]", "3"], " ", "\[Xi]"}], "+", 
            RowBox[{"2", " ", "\[Lambda]", " ", 
             RowBox[{"(", 
              RowBox[{"2151", "-", 
               RowBox[{"76", " ", "\[Xi]"}]}], ")"}], " ", 
             SuperscriptBox["\[Xi]", "2"]}], "+", 
            RowBox[{"831", " ", 
             SuperscriptBox["\[Xi]", "3"]}], "-", 
            RowBox[{"12", " ", 
             SuperscriptBox["\[Lambda]", "2"], " ", "\[Xi]", " ", 
             RowBox[{"(", 
              RowBox[{"135", "+", 
               RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}],
      "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"320", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "80"}], " ", "\[Eta]", " ", 
           SuperscriptBox["\[Lambda]", "2"], " ", "\[Xi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              SuperscriptBox["\[Lambda]", "2"]}], "+", 
             RowBox[{"\[Lambda]", " ", 
              RowBox[{"(", 
               RowBox[{"135", "-", 
                RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}], "+", 
             RowBox[{"24", " ", "\[Xi]"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Eta]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"720", " ", 
              SuperscriptBox["\[Lambda]", "3"]}], "+", 
             RowBox[{"216", " ", 
              SuperscriptBox["\[Lambda]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "15"}], "+", "\[Xi]"}], ")"}]}], "+", 
             RowBox[{"2493", " ", 
              SuperscriptBox["\[Xi]", "2"]}], "-", 
             RowBox[{"2", " ", "\[Lambda]", " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "6957"}], "+", 
                RowBox[{"76", " ", "\[Xi]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
        ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Lambda]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "\[Lambda]"}], "+", 
          RowBox[{"\[Eta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}], " ", 
        "\[Xi]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", "\[Lambda]"}], "+", "\[Xi]"}], ")"}]}], ")"}]}], 
     "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"\[Eta]", " ", "\[Lambda]", " ", 
        SuperscriptBox["\[Xi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "+", 
           RowBox[{"3", " ", "\[Xi]"}], "-", 
           RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "4"]}]], 
      RowBox[{"15360", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "\[Lambda]"}], "-", "\[Xi]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"12", " ", "\[Lambda]"}], "-", "\[Xi]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "36"}], " ", 
          SuperscriptBox["\[Lambda]", "2"], " ", 
          SuperscriptBox["\[Xi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"36", " ", 
             SuperscriptBox["\[Lambda]", "3"]}], "-", 
            RowBox[{"24", " ", 
             SuperscriptBox["\[Lambda]", "2"], " ", "\[Xi]"}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Xi]", "2"]}], "+", 
            RowBox[{"\[Lambda]", " ", "\[Xi]", " ", 
             RowBox[{"(", 
              RowBox[{"9", "+", 
               RowBox[{"4", " ", "\[Xi]"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[Eta]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"1296", " ", 
             SuperscriptBox["\[Lambda]", "6"]}], "-", 
            RowBox[{"8640", " ", 
             SuperscriptBox["\[Lambda]", "5"], " ", "\[Xi]"}], "-", 
            RowBox[{"171", " ", 
             SuperscriptBox["\[Xi]", "4"]}], "+", 
            RowBox[{"756", " ", 
             SuperscriptBox["\[Lambda]", "4"], " ", "\[Xi]", " ", 
             RowBox[{"(", 
              RowBox[{"6", "+", 
               RowBox[{"7", " ", "\[Xi]"}]}], ")"}]}], "-", 
            RowBox[{"60", " ", 
             SuperscriptBox["\[Lambda]", "3"], " ", 
             SuperscriptBox["\[Xi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"171", "+", 
               RowBox[{"14", " ", "\[Xi]"}]}], ")"}]}], "+", 
            RowBox[{"12", " ", "\[Lambda]", " ", 
             SuperscriptBox["\[Xi]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "81"}], "+", 
               RowBox[{"26", " ", "\[Xi]"}]}], ")"}]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Lambda]", "2"], " ", 
             SuperscriptBox["\[Xi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "810"}], "-", 
               RowBox[{"495", " ", "\[Xi]"}], "+", 
               SuperscriptBox["\[Xi]", "2"]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"8640", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", "\[Lambda]"}], "+", "\[Xi]"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"32", " ", 
           SuperscriptBox["\[Lambda]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"72", " ", 
              SuperscriptBox["\[Lambda]", "3"]}], "-", 
             RowBox[{"12", " ", 
              SuperscriptBox["\[Lambda]", "2"], " ", "\[Xi]"}], "+", 
             RowBox[{"2", " ", "\[Lambda]", " ", 
              RowBox[{"(", 
               RowBox[{"9", "-", 
                RowBox[{"2", " ", "\[Xi]"}]}], ")"}], " ", "\[Xi]"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["\[Eta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"144", " ", 
              SuperscriptBox["\[Lambda]", "4"]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Xi]", "2"]}], "+", 
             RowBox[{"8", " ", "\[Lambda]", " ", 
              SuperscriptBox["\[Xi]", "2"]}], "-", 
             RowBox[{"96", " ", 
              SuperscriptBox["\[Lambda]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"6", "+", "\[Xi]"}], ")"}]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Lambda]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"54", "+", 
                RowBox[{"21", " ", "\[Xi]"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"\[Eta]", " ", "\[Lambda]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "+", 
           RowBox[{"3", " ", "\[Xi]"}], "-", 
           RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "4"]}], 
       ")"}]}], "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"\[Eta]", " ", "\[Lambda]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "3"], " ", "\[Xi]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "+", 
           RowBox[{"3", " ", "\[Xi]"}], "-", 
           RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "2"]}]], 
      RowBox[{"17280", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "48"}], " ", 
          SuperscriptBox["\[Lambda]", "2"], " ", "\[Xi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"72", " ", 
             SuperscriptBox["\[Lambda]", "3"]}], "-", 
            RowBox[{"12", " ", 
             SuperscriptBox["\[Lambda]", "2"], " ", "\[Xi]"}], "+", 
            RowBox[{"2", " ", "\[Lambda]", " ", 
             RowBox[{"(", 
              RowBox[{"9", "-", 
               RowBox[{"2", " ", "\[Xi]"}]}], ")"}], " ", "\[Xi]"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[Eta]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5184", " ", 
             SuperscriptBox["\[Lambda]", "5"]}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["\[Xi]", "3"]}], "+", 
            RowBox[{"16", " ", "\[Lambda]", " ", 
             SuperscriptBox["\[Xi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"15", "+", "\[Xi]"}], ")"}]}], "+", 
            RowBox[{"144", " ", 
             SuperscriptBox["\[Lambda]", "3"], " ", "\[Xi]", " ", 
             RowBox[{"(", 
              RowBox[{"49", "+", 
               RowBox[{"10", " ", "\[Xi]"}]}], ")"}]}], "-", 
            RowBox[{"432", " ", 
             SuperscriptBox["\[Lambda]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"12", "+", 
               RowBox[{"11", " ", "\[Xi]"}]}], ")"}]}], "-", 
            RowBox[{"48", " ", 
             SuperscriptBox["\[Lambda]", "2"], " ", "\[Xi]", " ", 
             RowBox[{"(", 
              RowBox[{"75", "+", 
               RowBox[{"38", " ", "\[Xi]"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"23040", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "\[Lambda]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "9"}], "+", 
           RowBox[{"6", " ", "\[Lambda]"}], "-", 
           RowBox[{"2", " ", "\[Xi]"}]}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "\[Lambda]"}], "-", "\[Xi]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"12", " ", "\[Lambda]"}], "-", "\[Xi]"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Eta]", " ", "\[Xi]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"288", " ", 
               SuperscriptBox["\[Lambda]", "4"]}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["\[Xi]", "2"]}], "-", 
              RowBox[{"18", " ", "\[Lambda]", " ", "\[Xi]", " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}], "-", 
              RowBox[{"24", " ", 
               SuperscriptBox["\[Lambda]", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"9", "+", 
                 RowBox[{"8", " ", "\[Xi]"}]}], ")"}]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Lambda]", "2"], " ", "\[Xi]", " ", 
               RowBox[{"(", 
                RowBox[{"45", "+", 
                 RowBox[{"8", " ", "\[Xi]"}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Eta]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"144", " ", 
               SuperscriptBox["\[Lambda]", "3"]}], "+", 
              RowBox[{"8", " ", "\[Lambda]", " ", "\[Xi]", " ", 
               RowBox[{"(", 
                RowBox[{"27", "+", 
                 RowBox[{"5", " ", "\[Xi]"}]}], ")"}]}], "-", 
              RowBox[{"12", " ", 
               SuperscriptBox["\[Lambda]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"18", "+", 
                 RowBox[{"11", " ", "\[Xi]"}]}], ")"}]}], "-", 
              RowBox[{"\[Xi]", " ", 
               RowBox[{"(", 
                RowBox[{"135", "+", 
                 RowBox[{"48", " ", "\[Xi]"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}], "2"]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Xi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "12"}], " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "-", 
           RowBox[{"3", " ", "\[Xi]"}], "+", 
           RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "7"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "12"}], " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "+", 
           RowBox[{"\[Eta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "9"}], "+", 
              RowBox[{"6", " ", "\[Lambda]"}], "-", 
              RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}], "-", 
           RowBox[{"3", " ", "\[Xi]"}], "+", 
           RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "2"]}], 
       ")"}]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"], " ", 
        SuperscriptBox["\[Lambda]", "2"], " ", "\[Xi]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "+", 
           RowBox[{"3", " ", "\[Xi]"}], "-", 
           RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "4"]}]], 
      RowBox[{"720", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", " ", "\[Lambda]"}], "+", "\[Xi]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"12", " ", 
          SuperscriptBox["\[Lambda]", "2"]}], "+", "\[Xi]", "-", 
         RowBox[{"4", " ", "\[Lambda]", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "\[Xi]"}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"16", " ", 
          SuperscriptBox["\[Lambda]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"1728", " ", 
             SuperscriptBox["\[Lambda]", "4"]}], "-", 
            RowBox[{"6264", " ", 
             SuperscriptBox["\[Lambda]", "3"], " ", "\[Xi]"}], "-", 
            RowBox[{"249", " ", 
             SuperscriptBox["\[Xi]", "3"]}], "+", 
            RowBox[{"36", " ", 
             SuperscriptBox["\[Lambda]", "2"], " ", "\[Xi]", " ", 
             RowBox[{"(", 
              RowBox[{"12", "+", 
               RowBox[{"25", " ", "\[Xi]"}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "\[Lambda]", " ", 
             SuperscriptBox["\[Xi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "711"}], "+", 
               RowBox[{"166", " ", "\[Xi]"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"27", " ", 
          SuperscriptBox["\[Eta]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"1152", " ", 
             SuperscriptBox["\[Lambda]", "5"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Xi]", "3"]}], "-", 
            RowBox[{"4", " ", "\[Lambda]", " ", 
             SuperscriptBox["\[Xi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"15", "+", 
               RowBox[{"4", " ", "\[Xi]"}]}], ")"}]}], "-", 
            RowBox[{"48", " ", 
             SuperscriptBox["\[Lambda]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"120", "+", 
               RowBox[{"19", " ", "\[Xi]"}]}], ")"}]}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[Lambda]", "2"], " ", "\[Xi]", " ", 
             RowBox[{"(", 
              RowBox[{"45", "+", 
               RowBox[{"8", " ", "\[Xi]"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["\[Lambda]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"324", "+", 
               RowBox[{"141", " ", "\[Xi]"}], "+", 
               RowBox[{"14", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"270", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "\[Eta]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"144", " ", 
            SuperscriptBox["\[Lambda]", "4"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Xi]", "2"]}], "+", 
           RowBox[{"8", " ", "\[Lambda]", " ", 
            SuperscriptBox["\[Xi]", "2"]}], "-", 
           RowBox[{"96", " ", 
            SuperscriptBox["\[Lambda]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"6", "+", "\[Xi]"}], ")"}]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Lambda]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"54", "+", 
              RowBox[{"21", " ", "\[Xi]"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["\[Eta]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"9", "-", 
              RowBox[{"6", " ", "\[Lambda]"}], "+", 
              RowBox[{"2", " ", "\[Xi]"}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"36", " ", 
              SuperscriptBox["\[Lambda]", "2"]}], "+", 
             RowBox[{"99", " ", "\[Lambda]", " ", "\[Xi]"}], "-", 
             RowBox[{"37", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"\[Xi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3456"}], " ", 
              SuperscriptBox["\[Lambda]", "6"]}], "+", 
             RowBox[{"12", " ", "\[Lambda]", " ", 
              RowBox[{"(", 
               RowBox[{"18", "-", 
                RowBox[{"29", " ", "\[Xi]"}]}], ")"}], " ", 
              SuperscriptBox["\[Xi]", "2"]}], "+", 
             RowBox[{"99", " ", 
              SuperscriptBox["\[Xi]", "3"]}], "+", 
             RowBox[{"1728", " ", 
              SuperscriptBox["\[Lambda]", "5"], " ", 
              RowBox[{"(", 
               RowBox[{"15", "+", 
                RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}], "+", 
             RowBox[{"32", " ", 
              SuperscriptBox["\[Lambda]", "3"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{"405", "+", 
                RowBox[{"54", " ", "\[Xi]"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
             RowBox[{"144", " ", 
              SuperscriptBox["\[Lambda]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"117", "+", 
                RowBox[{"108", " ", "\[Xi]"}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["\[Lambda]", "2"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "351"}], "-", 
                RowBox[{"117", " ", "\[Xi]"}], "+", 
                RowBox[{"16", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Lambda]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "9"}], "+", 
          RowBox[{"6", " ", "\[Lambda]"}], "-", 
          RowBox[{"2", " ", "\[Xi]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "\[Lambda]"}], "-", "\[Xi]"}], ")"}], " ", 
        "\[Xi]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "+", 
           RowBox[{"3", " ", "\[Xi]"}], "-", 
           RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "12"}], " ", 
           SuperscriptBox["\[Lambda]", "2"]}], "+", 
          RowBox[{"\[Eta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9"}], "+", 
             RowBox[{"6", " ", "\[Lambda]"}], "-", 
             RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}], "-", 
          RowBox[{"3", " ", "\[Xi]"}], "+", 
          RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}]}], ")"}]}], 
     "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["\[Lambda]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
        SuperscriptBox["\[Xi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "+", 
           RowBox[{"3", " ", "\[Xi]"}], "-", 
           RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "4"]}]], 
      RowBox[{"540", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"12", " ", 
           SuperscriptBox["\[Lambda]", "2"]}], "+", "\[Xi]", "-", 
          RowBox[{"4", " ", "\[Lambda]", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", "\[Xi]"}], ")"}]}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], " ", "\[Eta]", " ", 
          SuperscriptBox["\[Lambda]", "2"], " ", "\[Xi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5184", " ", 
             SuperscriptBox["\[Lambda]", "4"]}], "-", 
            RowBox[{"20232", " ", 
             SuperscriptBox["\[Lambda]", "3"], " ", "\[Xi]"}], "-", 
            RowBox[{"807", " ", 
             SuperscriptBox["\[Xi]", "3"]}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["\[Lambda]", "2"], " ", "\[Xi]", " ", 
             RowBox[{"(", 
              RowBox[{"108", "+", 
               RowBox[{"245", " ", "\[Xi]"}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "\[Lambda]", " ", 
             SuperscriptBox["\[Xi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2313"}], "+", 
               RowBox[{"538", " ", "\[Xi]"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"9", " ", 
          SuperscriptBox["\[Eta]", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"1728", " ", 
             SuperscriptBox["\[Lambda]", "6"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Xi]", "4"]}], "-", 
            RowBox[{"288", " ", 
             SuperscriptBox["\[Lambda]", "5"], " ", 
             RowBox[{"(", 
              RowBox[{"48", "+", 
               RowBox[{"7", " ", "\[Xi]"}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "\[Lambda]", " ", 
             SuperscriptBox["\[Xi]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"81", "+", 
               RowBox[{"20", " ", "\[Xi]"}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Lambda]", "2"], " ", 
             SuperscriptBox["\[Xi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"99", "+", 
               RowBox[{"6", " ", "\[Xi]"}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
            RowBox[{"48", " ", 
             SuperscriptBox["\[Lambda]", "3"], " ", "\[Xi]", " ", 
             RowBox[{"(", 
              RowBox[{"126", "+", 
               RowBox[{"47", " ", "\[Xi]"}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
            RowBox[{"48", " ", 
             SuperscriptBox["\[Lambda]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"324", "+", 
               RowBox[{"210", " ", "\[Xi]"}], "+", 
               RowBox[{"19", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}]}], "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"\[Eta]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"], " ", "\[Lambda]", 
        " ", "\[Xi]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "+", 
           RowBox[{"3", " ", "\[Xi]"}], "-", 
           RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "3"]}]], 
      RowBox[{"8640", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", " ", "\[Lambda]"}], "+", "\[Xi]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"104", " ", 
          SuperscriptBox["\[Lambda]", "2"], " ", "\[Xi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"72", " ", 
             SuperscriptBox["\[Lambda]", "3"]}], "-", 
            RowBox[{"12", " ", 
             SuperscriptBox["\[Lambda]", "2"], " ", "\[Xi]"}], "+", 
            RowBox[{"2", " ", "\[Lambda]", " ", 
             RowBox[{"(", 
              RowBox[{"9", "-", 
               RowBox[{"2", " ", "\[Xi]"}]}], ")"}], " ", "\[Xi]"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[Eta]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"1728", " ", 
             SuperscriptBox["\[Lambda]", "5"]}], "-", 
            RowBox[{"111", " ", 
             SuperscriptBox["\[Xi]", "3"]}], "+", 
            RowBox[{"144", " ", 
             SuperscriptBox["\[Lambda]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "48"}], "+", 
               RowBox[{"29", " ", "\[Xi]"}]}], ")"}]}], "+", 
            RowBox[{"4", " ", "\[Lambda]", " ", 
             SuperscriptBox["\[Xi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "9"}], "+", 
               RowBox[{"74", " ", "\[Xi]"}]}], ")"}]}], "-", 
            RowBox[{"96", " ", 
             SuperscriptBox["\[Lambda]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "54"}], "+", 
               RowBox[{"201", " ", "\[Xi]"}], "+", 
               RowBox[{"35", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[Lambda]", "2"], " ", "\[Xi]", " ", 
             RowBox[{"(", 
              RowBox[{"1998", "+", 
               RowBox[{"789", " ", "\[Xi]"}], "+", 
               RowBox[{"74", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"\[Eta]", " ", "\[Lambda]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "3"], " ", "\[Xi]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "+", 
           RowBox[{"3", " ", "\[Xi]"}], "-", 
           RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "3"]}]], 
      RowBox[{"5760", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", " ", "\[Lambda]"}], "+", "\[Xi]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "144"}], " ", 
          SuperscriptBox["\[Lambda]", "2"], " ", "\[Xi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"72", " ", 
             SuperscriptBox["\[Lambda]", "3"]}], "-", 
            RowBox[{"12", " ", 
             SuperscriptBox["\[Lambda]", "2"], " ", "\[Xi]"}], "+", 
            RowBox[{"2", " ", "\[Lambda]", " ", 
             RowBox[{"(", 
              RowBox[{"9", "-", 
               RowBox[{"2", " ", "\[Xi]"}]}], ")"}], " ", "\[Xi]"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[Eta]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"24192", " ", 
             SuperscriptBox["\[Lambda]", "5"]}], "+", 
            RowBox[{"27", " ", 
             SuperscriptBox["\[Xi]", "3"]}], "+", 
            RowBox[{"8", " ", "\[Lambda]", " ", 
             SuperscriptBox["\[Xi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"153", "+", 
               RowBox[{"11", " ", "\[Xi]"}]}], ")"}]}], "-", 
            RowBox[{"1008", " ", 
             SuperscriptBox["\[Lambda]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"24", "+", 
               RowBox[{"23", " ", "\[Xi]"}]}], ")"}]}], "+", 
            RowBox[{"96", " ", 
             SuperscriptBox["\[Lambda]", "3"], " ", "\[Xi]", " ", 
             RowBox[{"(", 
              RowBox[{"372", "+", 
               RowBox[{"77", " ", "\[Xi]"}]}], ")"}]}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[Lambda]", "2"], " ", "\[Xi]", " ", 
             RowBox[{"(", 
              RowBox[{"2322", "+", 
               RowBox[{"1185", " ", "\[Xi]"}], "+", 
               RowBox[{"98", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["\[Lambda]", "3"], " ", 
        SuperscriptBox["\[Xi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "+", 
           RowBox[{"3", " ", "\[Xi]"}], "-", 
           RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "2"]}]], 
      RowBox[{"45", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "256"}], " ", "\[Eta]", " ", 
          SuperscriptBox["\[Lambda]", "2"], " ", "\[Xi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"144", " ", 
             SuperscriptBox["\[Lambda]", "4"]}], "-", 
            RowBox[{"60", " ", 
             SuperscriptBox["\[Lambda]", "3"], " ", "\[Xi]"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Lambda]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"9", "-", 
               RowBox[{"2", " ", "\[Xi]"}]}], ")"}], " ", "\[Xi]"}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Xi]", "3"]}], "+", 
            RowBox[{"\[Lambda]", " ", 
             SuperscriptBox["\[Xi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"4", " ", "\[Xi]"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[Eta]", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"393984", " ", 
             SuperscriptBox["\[Lambda]", "6"]}], "-", 
            RowBox[{"81", " ", 
             SuperscriptBox["\[Xi]", "4"]}], "-", 
            RowBox[{"10368", " ", 
             SuperscriptBox["\[Lambda]", "5"], " ", 
             RowBox[{"(", 
              RowBox[{"76", "+", 
               RowBox[{"15", " ", "\[Xi]"}]}], ")"}]}], "-", 
            RowBox[{"24", " ", "\[Lambda]", " ", 
             SuperscriptBox["\[Xi]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"162", "+", 
               RowBox[{"17", " ", "\[Xi]"}]}], ")"}]}], "+", 
            RowBox[{"288", " ", 
             SuperscriptBox["\[Lambda]", "3"], " ", "\[Xi]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "144"}], "+", 
               RowBox[{"161", " ", "\[Xi]"}], "+", 
               RowBox[{"15", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
            RowBox[{"144", " ", 
             SuperscriptBox["\[Lambda]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1296"}], "-", 
               RowBox[{"552", " ", "\[Xi]"}], "+", 
               RowBox[{"113", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[Lambda]", "2"], " ", 
             SuperscriptBox["\[Xi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2808"}], "+", 
               RowBox[{"765", " ", "\[Xi]"}], "+", 
               RowBox[{"158", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2880", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"9", "-", 
           RowBox[{"6", " ", "\[Lambda]"}], "+", 
           RowBox[{"2", " ", "\[Xi]"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"12", " ", 
           SuperscriptBox["\[Lambda]", "2"]}], "+", "\[Xi]", "-", 
          RowBox[{"4", " ", "\[Lambda]", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", "\[Xi]"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Eta]", "-", 
              RowBox[{"2", " ", "\[Eta]", " ", "\[Lambda]"}]}], ")"}], "2"], 
           " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"648", " ", 
              SuperscriptBox["\[Lambda]", "5"]}], "+", 
             RowBox[{"14", " ", 
              SuperscriptBox["\[Xi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"9", "+", 
                RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}], "+", 
             RowBox[{"108", " ", 
              SuperscriptBox["\[Lambda]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "15"}], "+", 
                RowBox[{"8", " ", "\[Xi]"}]}], ")"}]}], "-", 
             RowBox[{"54", " ", 
              SuperscriptBox["\[Lambda]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "18"}], "+", 
                RowBox[{"35", " ", "\[Xi]"}], "+", 
                RowBox[{"24", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
             RowBox[{"\[Lambda]", " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"729", "+", 
                RowBox[{"498", " ", "\[Xi]"}], "+", 
                RowBox[{"56", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Lambda]", "2"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{"243", "+", 
                RowBox[{"684", " ", "\[Xi]"}], "+", 
                RowBox[{"160", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"\[Lambda]", " ", "\[Xi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"10368", " ", 
              SuperscriptBox["\[Lambda]", "6"]}], "+", 
             RowBox[{"225", " ", 
              SuperscriptBox["\[Xi]", "3"]}], "-", 
             RowBox[{"3456", " ", 
              SuperscriptBox["\[Lambda]", "5"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"3", " ", "\[Xi]"}]}], ")"}]}], "-", 
             RowBox[{"36", " ", "\[Lambda]", " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "9"}], "+", 
                RowBox[{"23", " ", "\[Xi]"}]}], ")"}]}], "-", 
             RowBox[{"192", " ", 
              SuperscriptBox["\[Lambda]", "3"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "18"}], "+", 
                RowBox[{"27", " ", "\[Xi]"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"432", " ", 
              SuperscriptBox["\[Lambda]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"10", " ", "\[Xi]"}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Lambda]", "2"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "81"}], "+", 
                RowBox[{"369", " ", "\[Xi]"}], "+", 
                RowBox[{"248", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"\[Lambda]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "\[Lambda]"}], "-", "\[Xi]"}], ")"}], " ", 
        "\[Xi]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "+", 
           RowBox[{"3", " ", "\[Xi]"}], "-", 
           RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "12"}], " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "+", 
           RowBox[{"\[Eta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "9"}], "+", 
              RowBox[{"6", " ", "\[Lambda]"}], "-", 
              RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}], "-", 
           RowBox[{"3", " ", "\[Xi]"}], "+", 
           RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "2"]}], 
       ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"720", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"9", "-", 
           RowBox[{"6", " ", "\[Lambda]"}], "+", 
           RowBox[{"2", " ", "\[Xi]"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"144", " ", 
           SuperscriptBox["\[Lambda]", "4"]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Xi]", "2"]}], "+", 
          RowBox[{"8", " ", "\[Lambda]", " ", 
           SuperscriptBox["\[Xi]", "2"]}], "-", 
          RowBox[{"96", " ", 
           SuperscriptBox["\[Lambda]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"6", "+", "\[Xi]"}], ")"}]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[Lambda]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"54", "+", 
             RowBox[{"21", " ", "\[Xi]"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Lambda]", " ", "\[Xi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"1728", " ", 
              SuperscriptBox["\[Lambda]", "6"]}], "-", 
             RowBox[{"1728", " ", 
              SuperscriptBox["\[Lambda]", "5"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "14"}], "+", "\[Xi]"}], ")"}]}], "+", 
             RowBox[{"12", " ", "\[Lambda]", " ", 
              RowBox[{"(", 
               RowBox[{"72", "-", 
                RowBox[{"59", " ", "\[Xi]"}]}], ")"}], " ", 
              SuperscriptBox["\[Xi]", "2"]}], "+", 
             RowBox[{"225", " ", 
              SuperscriptBox["\[Xi]", "3"]}], "-", 
             RowBox[{"32", " ", 
              SuperscriptBox["\[Lambda]", "3"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "378"}], "+", 
                RowBox[{"27", " ", "\[Xi]"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"144", " ", 
              SuperscriptBox["\[Lambda]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "54"}], "-", 
                RowBox[{"75", " ", "\[Xi]"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Lambda]", "2"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "486"}], "-", 
                RowBox[{"261", " ", "\[Xi]"}], "+", 
                RowBox[{"148", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Eta]", "-", 
              RowBox[{"2", " ", "\[Eta]", " ", "\[Lambda]"}]}], ")"}], "2"], 
           " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"1296", " ", 
              SuperscriptBox["\[Lambda]", "5"]}], "+", 
             RowBox[{"14", " ", 
              SuperscriptBox["\[Xi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"9", "+", 
                RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}], "+", 
             RowBox[{"108", " ", 
              SuperscriptBox["\[Lambda]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "24"}], "+", 
                RowBox[{"13", " ", "\[Xi]"}]}], ")"}]}], "-", 
             RowBox[{"108", " ", 
              SuperscriptBox["\[Lambda]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "9"}], "+", 
                RowBox[{"43", " ", "\[Xi]"}], "+", 
                RowBox[{"21", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
             RowBox[{"\[Lambda]", " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1539", "+", 
                RowBox[{"876", " ", "\[Xi]"}], "+", 
                RowBox[{"100", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Lambda]", "2"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{"1053", "+", 
                RowBox[{"1404", " ", "\[Xi]"}], "+", 
                RowBox[{"284", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"\[Lambda]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "\[Lambda]"}], "-", "\[Xi]"}], ")"}], " ", 
        "\[Xi]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "+", 
           RowBox[{"3", " ", "\[Xi]"}], "-", 
           RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "12"}], " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "+", 
           RowBox[{"\[Eta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "9"}], "+", 
              RowBox[{"6", " ", "\[Lambda]"}], "-", 
              RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}], "-", 
           RowBox[{"3", " ", "\[Xi]"}], "+", 
           RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "2"]}], 
       ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"240", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"9", "-", 
           RowBox[{"6", " ", "\[Lambda]"}], "+", 
           RowBox[{"2", " ", "\[Xi]"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Eta]", "-", 
              RowBox[{"2", " ", "\[Eta]", " ", "\[Lambda]"}]}], ")"}], "2"], 
           " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"1296", " ", 
              SuperscriptBox["\[Lambda]", "5"]}], "+", 
             RowBox[{"42", " ", 
              SuperscriptBox["\[Xi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"9", "+", 
                RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}], "+", 
             RowBox[{"108", " ", 
              SuperscriptBox["\[Lambda]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "36"}], "+", 
                RowBox[{"19", " ", "\[Xi]"}]}], ")"}]}], "-", 
             RowBox[{"2916", " ", 
              SuperscriptBox["\[Lambda]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Xi]", "+", 
                SuperscriptBox["\[Xi]", "2"]}], ")"}]}], "-", 
             RowBox[{"\[Lambda]", " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1377", "+", 
                RowBox[{"1116", " ", "\[Xi]"}], "+", 
                RowBox[{"124", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Lambda]", "2"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "81"}], "+", 
                RowBox[{"1332", " ", "\[Xi]"}], "+", 
                RowBox[{"356", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"\[Lambda]", " ", "\[Xi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"39744", " ", 
              SuperscriptBox["\[Lambda]", "6"]}], "+", 
             RowBox[{"12", " ", "\[Lambda]", " ", 
              RowBox[{"(", 
               RowBox[{"36", "-", 
                RowBox[{"217", " ", "\[Xi]"}]}], ")"}], " ", 
              SuperscriptBox["\[Xi]", "2"]}], "+", 
             RowBox[{"675", " ", 
              SuperscriptBox["\[Xi]", "3"]}], "-", 
             RowBox[{"1728", " ", 
              SuperscriptBox["\[Lambda]", "5"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"23", " ", "\[Xi]"}]}], ")"}]}], "-", 
             RowBox[{"32", " ", 
              SuperscriptBox["\[Lambda]", "3"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "54"}], "+", 
                RowBox[{"621", " ", "\[Xi]"}], "+", 
                RowBox[{"46", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"144", " ", 
              SuperscriptBox["\[Lambda]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"18", "+", 
                RowBox[{"195", " ", "\[Xi]"}], "+", 
                RowBox[{"92", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Lambda]", "2"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{"162", "+", 
                RowBox[{"1737", " ", "\[Xi]"}], "+", 
                RowBox[{"844", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"\[Lambda]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "\[Lambda]"}], "-", "\[Xi]"}], ")"}], " ", 
        "\[Xi]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "+", 
           RowBox[{"3", " ", "\[Xi]"}], "-", 
           RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "12"}], " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "+", 
           RowBox[{"\[Eta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "9"}], "+", 
              RowBox[{"6", " ", "\[Lambda]"}], "-", 
              RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}], "-", 
           RowBox[{"3", " ", "\[Xi]"}], "+", 
           RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "2"]}], 
       ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"360", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "9"}], "+", 
          RowBox[{"6", " ", "\[Lambda]"}], "-", 
          RowBox[{"2", " ", "\[Xi]"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "+", "\[Xi]", "-", 
           RowBox[{"4", " ", "\[Lambda]", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", "\[Xi]"}], ")"}]}]}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"54", " ", 
           SuperscriptBox["\[Eta]", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"\[Lambda]", "-", "\[Xi]"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"9", "-", 
              RowBox[{"6", " ", "\[Lambda]"}], "+", 
              RowBox[{"2", " ", "\[Xi]"}]}], ")"}], "2"]}], "+", 
          RowBox[{"129", " ", "\[Lambda]", " ", 
           SuperscriptBox["\[Xi]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", " ", 
               SuperscriptBox["\[Lambda]", "2"]}], "+", 
              RowBox[{"3", " ", "\[Xi]"}], "-", 
              RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "2"]}], 
          "+", 
          RowBox[{
           SuperscriptBox["\[Eta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", "\[Xi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5616", " ", 
              SuperscriptBox["\[Lambda]", "4"]}], "+", 
             RowBox[{"699", " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"9", "+", 
                RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}], "+", 
             RowBox[{"288", " ", 
              SuperscriptBox["\[Lambda]", "2"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{"102", "+", 
                RowBox[{"41", " ", "\[Xi]"}]}], ")"}]}], "-", 
             RowBox[{"216", " ", 
              SuperscriptBox["\[Lambda]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"39", "+", 
                RowBox[{"95", " ", "\[Xi]"}]}], ")"}]}], "-", 
             RowBox[{"2", " ", "\[Lambda]", " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{"1053", "+", 
                RowBox[{"6525", " ", "\[Xi]"}], "+", 
                RowBox[{"932", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Lambda]", "2"], " ", 
        SuperscriptBox["\[Xi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "+", 
           RowBox[{"3", " ", "\[Xi]"}], "-", 
           RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "12"}], " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "+", 
           RowBox[{"\[Eta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "9"}], "+", 
              RowBox[{"6", " ", "\[Lambda]"}], "-", 
              RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}], "-", 
           RowBox[{"3", " ", "\[Xi]"}], "+", 
           RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "2"]}], 
       ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"720", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "\[Eta]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "+", "\[Xi]", "-", 
           RowBox[{"4", " ", "\[Lambda]", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", "\[Xi]"}], ")"}]}]}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"162", " ", 
           SuperscriptBox["\[Eta]", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"\[Lambda]", "-", "\[Xi]"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"9", "-", 
              RowBox[{"6", " ", "\[Lambda]"}], "+", 
              RowBox[{"2", " ", "\[Xi]"}]}], ")"}], "2"]}], "+", 
          RowBox[{"129", " ", "\[Lambda]", " ", 
           SuperscriptBox["\[Xi]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", " ", 
               SuperscriptBox["\[Lambda]", "2"]}], "+", 
              RowBox[{"3", " ", "\[Xi]"}], "-", 
              RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "2"]}], 
          "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Eta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", "\[Xi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5616", " ", 
              SuperscriptBox["\[Lambda]", "4"]}], "+", 
             RowBox[{"699", " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"9", "+", 
                RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}], "+", 
             RowBox[{"288", " ", 
              SuperscriptBox["\[Lambda]", "2"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{"102", "+", 
                RowBox[{"41", " ", "\[Xi]"}]}], ")"}]}], "-", 
             RowBox[{"216", " ", 
              SuperscriptBox["\[Lambda]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"39", "+", 
                RowBox[{"95", " ", "\[Xi]"}]}], ")"}]}], "-", 
             RowBox[{"2", " ", "\[Lambda]", " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{"1053", "+", 
                RowBox[{"6525", " ", "\[Xi]"}], "+", 
                RowBox[{"932", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Lambda]", "2"], " ", 
        SuperscriptBox["\[Xi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "+", 
           RowBox[{"3", " ", "\[Xi]"}], "-", 
           RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "12"}], " ", 
           SuperscriptBox["\[Lambda]", "2"]}], "+", 
          RowBox[{"\[Eta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9"}], "+", 
             RowBox[{"6", " ", "\[Lambda]"}], "-", 
             RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}], "-", 
          RowBox[{"3", " ", "\[Xi]"}], "+", 
          RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}]}], ")"}]}], 
     "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["\[Lambda]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
        SuperscriptBox["\[Xi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "+", 
           RowBox[{"3", " ", "\[Xi]"}], "-", 
           RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "2"]}]], 
      RowBox[{"1920", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "\[Eta]", " ", 
          SuperscriptBox["\[Lambda]", "2"], " ", 
          SuperscriptBox["\[Xi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"13968", " ", 
             SuperscriptBox["\[Lambda]", "4"]}], "+", 
            RowBox[{"825", " ", 
             SuperscriptBox["\[Xi]", "2"]}], "-", 
            RowBox[{"96", " ", 
             SuperscriptBox["\[Lambda]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"12", "+", 
               RowBox[{"97", " ", "\[Xi]"}]}], ")"}]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[Lambda]", "2"], " ", "\[Xi]", " ", 
             RowBox[{"(", 
              RowBox[{"897", "+", 
               RowBox[{"194", " ", "\[Xi]"}]}], ")"}]}], "-", 
            RowBox[{"8", " ", "\[Lambda]", " ", "\[Xi]", " ", 
             RowBox[{"(", 
              RowBox[{"36", "+", 
               RowBox[{"283", " ", "\[Xi]"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[Eta]", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"12960", " ", 
             SuperscriptBox["\[Lambda]", "6"]}], "+", 
            RowBox[{"2493", " ", 
             SuperscriptBox["\[Xi]", "4"]}], "-", 
            RowBox[{"1728", " ", 
             SuperscriptBox["\[Lambda]", "3"], " ", 
             SuperscriptBox["\[Xi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"7", "+", 
               RowBox[{"18", " ", "\[Xi]"}]}], ")"}]}], "+", 
            RowBox[{"144", " ", 
             SuperscriptBox["\[Lambda]", "4"], " ", "\[Xi]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "45"}], "+", 
               RowBox[{"304", " ", "\[Xi]"}]}], ")"}]}], "-", 
            RowBox[{"12", " ", "\[Lambda]", " ", 
             SuperscriptBox["\[Xi]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"171", "+", 
               RowBox[{"592", " ", "\[Xi]"}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Lambda]", "2"], " ", 
             SuperscriptBox["\[Xi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1863", "+", 
               RowBox[{"13032", " ", "\[Xi]"}], "+", 
               RowBox[{"2672", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}]}], "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["\[Eta]", "2"], " ", 
        SuperscriptBox["\[Lambda]", "2"], " ", 
        SuperscriptBox["\[Xi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "+", 
           RowBox[{"3", " ", "\[Xi]"}], "-", 
           RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "5"]}]], 
      RowBox[{"34560", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "\[Lambda]"}], "-", "\[Xi]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"12", " ", "\[Lambda]"}], "-", "\[Xi]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", 
          SuperscriptBox["\[Lambda]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "\[Lambda]"}], "-", "\[Xi]"}], ")"}], " ", 
          SuperscriptBox["\[Xi]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"12", " ", 
              SuperscriptBox["\[Lambda]", "2"]}], "+", 
             RowBox[{"3", " ", "\[Xi]"}], "-", 
             RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "2"]}], 
         "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Eta]", "2"], " ", 
          SuperscriptBox["\[Lambda]", "2"], " ", "\[Xi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"15552", " ", 
             SuperscriptBox["\[Lambda]", "7"]}], "-", 
            RowBox[{"216", " ", 
             SuperscriptBox["\[Xi]", "4"]}], "-", 
            RowBox[{"1728", " ", 
             SuperscriptBox["\[Lambda]", "6"], " ", 
             RowBox[{"(", 
              RowBox[{"6", "+", 
               RowBox[{"25", " ", "\[Xi]"}]}], ")"}]}], "+", 
            RowBox[{"432", " ", 
             SuperscriptBox["\[Lambda]", "5"], " ", "\[Xi]", " ", 
             RowBox[{"(", 
              RowBox[{"105", "+", 
               RowBox[{"76", " ", "\[Xi]"}]}], ")"}]}], "+", 
            RowBox[{"9", " ", "\[Lambda]", " ", 
             SuperscriptBox["\[Xi]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"105", "+", 
               RowBox[{"116", " ", "\[Xi]"}]}], ")"}]}], "-", 
            RowBox[{"144", " ", 
             SuperscriptBox["\[Lambda]", "4"], " ", "\[Xi]", " ", 
             RowBox[{"(", 
              RowBox[{"117", "+", 
               RowBox[{"297", " ", "\[Xi]"}], "+", 
               RowBox[{"68", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
            RowBox[{"12", " ", 
             SuperscriptBox["\[Lambda]", "2"], " ", 
             SuperscriptBox["\[Xi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"297", "+", 
               RowBox[{"606", " ", "\[Xi]"}], "+", 
               RowBox[{"148", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Lambda]", "3"], " ", 
             SuperscriptBox["\[Xi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"4509", "+", 
               RowBox[{"3732", " ", "\[Xi]"}], "+", 
               RowBox[{"256", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[Eta]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"72576", " ", 
             SuperscriptBox["\[Lambda]", "8"]}], "-", 
            RowBox[{"171", " ", 
             SuperscriptBox["\[Xi]", "5"]}], "+", 
            RowBox[{"116640", " ", 
             SuperscriptBox["\[Lambda]", "6"], " ", "\[Xi]", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "\[Xi]"}], ")"}]}], "+", 
            RowBox[{"12", " ", "\[Lambda]", " ", 
             SuperscriptBox["\[Xi]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"126", "+", 
               RowBox[{"95", " ", "\[Xi]"}]}], ")"}]}], "-", 
            RowBox[{"1728", " ", 
             SuperscriptBox["\[Lambda]", "7"], " ", 
             RowBox[{"(", 
              RowBox[{"27", "+", 
               RowBox[{"104", " ", "\[Xi]"}]}], ")"}]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["\[Lambda]", "4"], " ", 
             SuperscriptBox["\[Xi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"10692", "+", 
               RowBox[{"4023", " ", "\[Xi]"}], "-", 
               RowBox[{"58", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Lambda]", "2"], " ", 
             SuperscriptBox["\[Xi]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2592"}], "+", 
               RowBox[{"819", " ", "\[Xi]"}], "+", 
               RowBox[{"460", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
            RowBox[{"48", " ", 
             SuperscriptBox["\[Lambda]", "5"], " ", "\[Xi]", " ", 
             RowBox[{"(", 
              RowBox[{"1944", "+", 
               RowBox[{"4743", " ", "\[Xi]"}], "+", 
               RowBox[{"494", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["\[Lambda]", "3"], " ", 
             SuperscriptBox["\[Xi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2916"}], "-", 
               RowBox[{"2943", " ", "\[Xi]"}], "+", 
               RowBox[{"81", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"34", " ", 
                SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"], " ", 
        SuperscriptBox["\[Lambda]", "2"], " ", "\[Xi]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "+", 
           RowBox[{"3", " ", "\[Xi]"}], "-", 
           RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "3"]}]], 
      RowBox[{"960", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "3"}], " ", 
          SuperscriptBox["\[Eta]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"207360", " ", 
             SuperscriptBox["\[Lambda]", "7"]}], "+", 
            RowBox[{"2721", " ", 
             SuperscriptBox["\[Xi]", "4"]}], "+", 
            RowBox[{"15552", " ", 
             SuperscriptBox["\[Lambda]", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "20"}], "+", 
               RowBox[{"11", " ", "\[Xi]"}]}], ")"}]}], "-", 
            RowBox[{"36", " ", "\[Lambda]", " ", 
             SuperscriptBox["\[Xi]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"208", "+", 
               RowBox[{"353", " ", "\[Xi]"}]}], ")"}]}], "-", 
            RowBox[{"1728", " ", 
             SuperscriptBox["\[Lambda]", "5"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "60"}], "+", 
               RowBox[{"124", " ", "\[Xi]"}], "+", 
               RowBox[{"179", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
            RowBox[{"48", " ", 
             SuperscriptBox["\[Lambda]", "4"], " ", "\[Xi]", " ", 
             RowBox[{"(", 
              RowBox[{"4968", "+", 
               RowBox[{"9225", " ", "\[Xi]"}], "+", 
               RowBox[{"2468", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Lambda]", "2"], " ", 
             SuperscriptBox["\[Xi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"9612", "+", 
               RowBox[{"19155", " ", "\[Xi]"}], "+", 
               RowBox[{"5452", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
            RowBox[{"96", " ", 
             SuperscriptBox["\[Lambda]", "3"], " ", "\[Xi]", " ", 
             RowBox[{"(", 
              RowBox[{"756", "+", 
               RowBox[{"2151", " ", "\[Xi]"}], "+", 
               RowBox[{"1851", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"146", " ", 
                SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Lambda]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"20736", " ", 
             SuperscriptBox["\[Lambda]", "7"]}], "-", 
            RowBox[{"111", " ", 
             SuperscriptBox["\[Xi]", "4"]}], "+", 
            RowBox[{"6912", " ", 
             SuperscriptBox["\[Lambda]", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"26", " ", "\[Xi]"}]}], ")"}]}], "-", 
            RowBox[{"4", " ", "\[Lambda]", " ", 
             SuperscriptBox["\[Xi]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"3888", "+", 
               RowBox[{"761", " ", "\[Xi]"}]}], ")"}]}], "-", 
            RowBox[{"1728", " ", 
             SuperscriptBox["\[Lambda]", "5"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"200", " ", "\[Xi]"}], "+", 
               RowBox[{"112", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
            RowBox[{"48", " ", 
             SuperscriptBox["\[Lambda]", "4"], " ", "\[Xi]", " ", 
             RowBox[{"(", 
              RowBox[{"1665", "+", 
               RowBox[{"6786", " ", "\[Xi]"}], "+", 
               RowBox[{"1376", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Lambda]", "2"], " ", 
             SuperscriptBox["\[Xi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"5427", "+", 
               RowBox[{"15063", " ", "\[Xi]"}], "+", 
               RowBox[{"2456", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["\[Lambda]", "3"], " ", "\[Xi]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "81"}], "+", 
               RowBox[{"11286", " ", "\[Xi]"}], "+", 
               RowBox[{"6180", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"464", " ", 
                SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"], " ", 
        SuperscriptBox["\[Lambda]", "2"], " ", 
        SuperscriptBox["\[Xi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "+", 
           RowBox[{"3", " ", "\[Xi]"}], "-", 
           RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "3"]}]], 
      RowBox[{"240", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox["\[Eta]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"622080", " ", 
             SuperscriptBox["\[Lambda]", "8"]}], "-", 
            RowBox[{"108", " ", 
             SuperscriptBox["\[Xi]", "5"]}], "-", 
            RowBox[{"518400", " ", 
             SuperscriptBox["\[Lambda]", "7"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", "\[Xi]"}], ")"}]}], "+", 
            RowBox[{"9", " ", "\[Lambda]", " ", 
             SuperscriptBox["\[Xi]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "39"}], "+", 
               RowBox[{"58", " ", "\[Xi]"}]}], ")"}]}], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["\[Lambda]", "2"], " ", 
             SuperscriptBox["\[Xi]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "684"}], "-", 
               RowBox[{"447", " ", "\[Xi]"}], "+", 
               RowBox[{"88", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
            RowBox[{"864", " ", 
             SuperscriptBox["\[Lambda]", "6"], " ", 
             RowBox[{"(", 
              RowBox[{"1224", "+", 
               RowBox[{"864", " ", "\[Xi]"}], "+", 
               RowBox[{"125", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[Lambda]", "3"], " ", 
             SuperscriptBox["\[Xi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "567"}], "+", 
               RowBox[{"1251", " ", "\[Xi]"}], "+", 
               RowBox[{"342", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"20", " ", 
                SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
            RowBox[{"144", " ", 
             SuperscriptBox["\[Lambda]", "5"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1944"}], "-", 
               RowBox[{"1944", " ", "\[Xi]"}], "-", 
               RowBox[{"225", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"50", " ", 
                SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "-", 
            RowBox[{"48", " ", 
             SuperscriptBox["\[Lambda]", "4"], " ", "\[Xi]", " ", 
             RowBox[{"(", 
              RowBox[{"324", "+", 
               RowBox[{"675", " ", "\[Xi]"}], "+", 
               RowBox[{"33", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"50", " ", 
                SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Lambda]", "2"], " ", "\[Xi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"103680", " ", 
             SuperscriptBox["\[Lambda]", "7"]}], "+", 
            RowBox[{"1749", " ", 
             SuperscriptBox["\[Xi]", "4"]}], "+", 
            RowBox[{"1728", " ", 
             SuperscriptBox["\[Lambda]", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "24"}], "+", 
               RowBox[{"79", " ", "\[Xi]"}]}], ")"}]}], "-", 
            RowBox[{"4", " ", "\[Lambda]", " ", 
             SuperscriptBox["\[Xi]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"2106", "+", 
               RowBox[{"2287", " ", "\[Xi]"}]}], ")"}]}], "-", 
            RowBox[{"1728", " ", 
             SuperscriptBox["\[Lambda]", "5"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "6"}], "+", 
               RowBox[{"76", " ", "\[Xi]"}], "+", 
               RowBox[{"119", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
            RowBox[{"48", " ", 
             SuperscriptBox["\[Lambda]", "4"], " ", "\[Xi]", " ", 
             RowBox[{"(", 
              RowBox[{"738", "+", 
               RowBox[{"5067", " ", "\[Xi]"}], "+", 
               RowBox[{"1588", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Lambda]", "2"], " ", 
             SuperscriptBox["\[Xi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"3078", "+", 
               RowBox[{"13521", " ", "\[Xi]"}], "+", 
               RowBox[{"3940", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["\[Lambda]", "3"], " ", "\[Xi]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "162"}], "+", 
               RowBox[{"5805", " ", "\[Xi]"}], "+", 
               RowBox[{"7014", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"556", " ", 
                SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"60", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "\[Eta]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"45", " ", 
           SuperscriptBox["\[Lambda]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "\[Lambda]"}], "-", "\[Xi]"}], ")"}], " ", 
           SuperscriptBox["\[Xi]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", " ", 
               SuperscriptBox["\[Lambda]", "2"]}], "+", 
              RowBox[{"3", " ", "\[Xi]"}], "-", 
              RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "2"]}], 
          "+", 
          RowBox[{
           FractionBox["27", "4"], " ", 
           SuperscriptBox["\[Eta]", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "\[Lambda]"}], "-", "\[Xi]"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "48"}], " ", 
               SuperscriptBox["\[Lambda]", "2"]}], "+", 
              RowBox[{"\[Xi]", " ", 
               RowBox[{"(", 
                RowBox[{"9", "+", 
                 RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}], "+", 
              RowBox[{"2", " ", "\[Lambda]", " ", 
               RowBox[{"(", 
                RowBox[{"36", "+", 
                 RowBox[{"5", " ", "\[Xi]"}]}], ")"}]}]}], ")"}], "2"]}], "-", 
          RowBox[{
           FractionBox["1", "8"], " ", 
           SuperscriptBox["\[Eta]", "2"], " ", "\[Xi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"393984", " ", 
              SuperscriptBox["\[Lambda]", "7"]}], "+", 
             RowBox[{"531", " ", 
              SuperscriptBox["\[Xi]", "4"]}], "-", 
             RowBox[{"324", " ", "\[Lambda]", " ", 
              SuperscriptBox["\[Xi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"172", "+", 
                RowBox[{"45", " ", "\[Xi]"}]}], ")"}]}], "+", 
             RowBox[{"5184", " ", 
              SuperscriptBox["\[Lambda]", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "140"}], "+", 
                RowBox[{"97", " ", "\[Xi]"}]}], ")"}]}], "-", 
             RowBox[{"1728", " ", 
              SuperscriptBox["\[Lambda]", "5"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "144"}], "+", 
                RowBox[{"598", " ", "\[Xi]"}], "+", 
                RowBox[{"443", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"48", " ", 
              SuperscriptBox["\[Lambda]", "4"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{"4860", "+", 
                RowBox[{"27531", " ", "\[Xi]"}], "+", 
                RowBox[{"5924", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Lambda]", "2"], " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"31104", "+", 
                RowBox[{"63171", " ", "\[Xi]"}], "+", 
                RowBox[{"10852", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
             RowBox[{"48", " ", 
              SuperscriptBox["\[Lambda]", "3"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1296"}], "+", 
                RowBox[{"15255", " ", "\[Xi]"}], "+", 
                RowBox[{"8938", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"692", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Lambda]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "\[Lambda]"}], "-", "\[Xi]"}], ")"}], " ", 
        SuperscriptBox["\[Xi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"12", " ", 
           SuperscriptBox["\[Lambda]", "2"]}], "+", 
          RowBox[{"3", " ", "\[Xi]"}], "-", 
          RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "12"}], " ", 
           SuperscriptBox["\[Lambda]", "2"]}], "+", 
          RowBox[{"\[Eta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9"}], "+", 
             RowBox[{"6", " ", "\[Lambda]"}], "-", 
             RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}], "-", 
          RowBox[{"3", " ", "\[Xi]"}], "+", 
          RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}]}], ")"}]}], 
     "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3840", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "\[Eta]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "9"}], "+", 
          RowBox[{"6", " ", "\[Lambda]"}], "-", 
          RowBox[{"2", " ", "\[Xi]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"12", " ", 
           SuperscriptBox["\[Lambda]", "2"]}], "+", "\[Xi]", "-", 
          RowBox[{"4", " ", "\[Lambda]", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", "\[Xi]"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Eta]", "-", 
              RowBox[{"2", " ", "\[Eta]", " ", "\[Lambda]"}]}], ")"}], "2"], 
           " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6480", " ", 
              SuperscriptBox["\[Lambda]", "7"]}], "-", 
             RowBox[{"42", " ", 
              SuperscriptBox["\[Xi]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"9", "+", 
                RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}], "-", 
             RowBox[{"1728", " ", 
              SuperscriptBox["\[Lambda]", "6"], " ", 
              RowBox[{"(", 
               RowBox[{"18", "+", 
                RowBox[{"5", " ", "\[Xi]"}]}], ")"}]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["\[Lambda]", "2"], " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"810", "+", 
                RowBox[{"189", " ", "\[Xi]"}], "-", 
                RowBox[{"41", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"108", " ", 
              SuperscriptBox["\[Lambda]", "5"], " ", 
              RowBox[{"(", 
               RowBox[{"405", "+", 
                RowBox[{"33", " ", "\[Xi]"}], "+", 
                RowBox[{"40", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", "\[Lambda]", " ", 
              SuperscriptBox["\[Xi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "27"}], "+", 
                RowBox[{"330", " ", "\[Xi]"}], "+", 
                RowBox[{"56", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Lambda]", "3"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "12393"}], "-", 
                RowBox[{"26406", " ", "\[Xi]"}], "-", 
                RowBox[{"3492", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"80", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "-", 
             RowBox[{"12", " ", 
              SuperscriptBox["\[Lambda]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"1458", "-", 
                RowBox[{"2025", " ", "\[Xi]"}], "-", 
                RowBox[{"1053", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"80", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{"\[Lambda]", " ", "\[Xi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"62208", " ", 
              SuperscriptBox["\[Lambda]", "8"]}], "+", 
             RowBox[{"675", " ", 
              SuperscriptBox["\[Xi]", "4"]}], "-", 
             RowBox[{"5184", " ", 
              SuperscriptBox["\[Lambda]", "7"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "23"}], "+", 
                RowBox[{"16", " ", "\[Xi]"}]}], ")"}]}], "-", 
             RowBox[{"9", " ", "\[Lambda]", " ", 
              SuperscriptBox["\[Xi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "351"}], "+", 
                RowBox[{"322", " ", "\[Xi]"}]}], ")"}]}], "+", 
             RowBox[{"864", " ", 
              SuperscriptBox["\[Lambda]", "6"], " ", 
              RowBox[{"(", 
               RowBox[{"99", "-", 
                RowBox[{"43", " ", "\[Xi]"}], "+", 
                RowBox[{"48", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["\[Lambda]", "2"], " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"405", "-", 
                RowBox[{"477", " ", "\[Xi]"}], "+", 
                RowBox[{"752", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"96", " ", 
              SuperscriptBox["\[Lambda]", "4"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{"405", "-", 
                RowBox[{"297", " ", "\[Xi]"}], "+", 
                RowBox[{"239", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "-", 
             RowBox[{"144", " ", 
              SuperscriptBox["\[Lambda]", "5"], " ", 
              RowBox[{"(", 
               RowBox[{"162", "-", 
                RowBox[{"423", " ", "\[Xi]"}], "+", 
                RowBox[{"294", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"64", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Lambda]", "3"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{"1458", "-", 
                RowBox[{"6075", " ", "\[Xi]"}], "+", 
                RowBox[{"3492", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"760", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"\[Lambda]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "\[Lambda]"}], "-", "\[Xi]"}], ")"}], " ", 
        "\[Xi]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", "\[Lambda]"}], "+", "\[Xi]"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "+", 
           RowBox[{"3", " ", "\[Xi]"}], "-", 
           RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "12"}], " ", 
           SuperscriptBox["\[Lambda]", "2"]}], "+", 
          RowBox[{"\[Eta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9"}], "+", 
             RowBox[{"6", " ", "\[Lambda]"}], "-", 
             RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}], "-", 
          RowBox[{"3", " ", "\[Xi]"}], "+", 
          RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}]}], ")"}]}], 
     "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"960", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "\[Eta]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "9"}], "+", 
          RowBox[{"6", " ", "\[Lambda]"}], "-", 
          RowBox[{"2", " ", "\[Xi]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"144", " ", 
           SuperscriptBox["\[Lambda]", "4"]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Xi]", "2"]}], "+", 
          RowBox[{"8", " ", "\[Lambda]", " ", 
           SuperscriptBox["\[Xi]", "2"]}], "-", 
          RowBox[{"96", " ", 
           SuperscriptBox["\[Lambda]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"6", "+", "\[Xi]"}], ")"}]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[Lambda]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"54", "+", 
             RowBox[{"21", " ", "\[Xi]"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Eta]", "-", 
              RowBox[{"2", " ", "\[Eta]", " ", "\[Lambda]"}]}], ")"}], "2"], 
           " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "63"}], " ", 
              SuperscriptBox["\[Xi]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"9", "+", 
                RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}], "+", 
             RowBox[{"648", " ", 
              SuperscriptBox["\[Lambda]", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "54"}], "+", 
                RowBox[{"19", " ", "\[Xi]"}]}], ")"}]}], "+", 
             RowBox[{"3", " ", "\[Lambda]", " ", 
              SuperscriptBox["\[Xi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"405", "+", 
                RowBox[{"720", " ", "\[Xi]"}], "+", 
                RowBox[{"112", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
             RowBox[{"108", " ", 
              SuperscriptBox["\[Lambda]", "5"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "648"}], "+", 
                RowBox[{"747", " ", "\[Xi]"}], "+", 
                RowBox[{"152", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Lambda]", "2"], " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"34263", "+", 
                RowBox[{"13932", " ", "\[Xi]"}], "+", 
                RowBox[{"1260", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"152", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
             RowBox[{"54", " ", 
              SuperscriptBox["\[Lambda]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "486"}], "+", 
                RowBox[{"3051", " ", "\[Xi]"}], "+", 
                RowBox[{"1758", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"152", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Lambda]", "3"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{"29889", "+", 
                RowBox[{"40176", " ", "\[Xi]"}], "+", 
                RowBox[{"9396", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"608", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{"\[Lambda]", " ", "\[Xi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"196992", " ", 
              SuperscriptBox["\[Lambda]", "8"]}], "+", 
             RowBox[{"675", " ", 
              SuperscriptBox["\[Xi]", "4"]}], "-", 
             RowBox[{"1728", " ", 
              SuperscriptBox["\[Lambda]", "7"], " ", 
              RowBox[{"(", 
               RowBox[{"177", "+", 
                RowBox[{"152", " ", "\[Xi]"}]}], ")"}]}], "-", 
             RowBox[{"9", " ", "\[Lambda]", " ", 
              SuperscriptBox["\[Xi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "297"}], "+", 
                RowBox[{"334", " ", "\[Xi]"}]}], ")"}]}], "+", 
             RowBox[{"864", " ", 
              SuperscriptBox["\[Lambda]", "6"], " ", 
              RowBox[{"(", 
               RowBox[{"576", "+", 
                RowBox[{"523", " ", "\[Xi]"}], "+", 
                RowBox[{"152", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["\[Lambda]", "2"], " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"2268", "+", 
                RowBox[{"729", " ", "\[Xi]"}], "+", 
                RowBox[{"916", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Lambda]", "4"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{"28188", "+", 
                RowBox[{"18387", " ", "\[Xi]"}], "+", 
                RowBox[{"7500", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"304", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "-", 
             RowBox[{"48", " ", 
              SuperscriptBox["\[Lambda]", "5"], " ", 
              RowBox[{"(", 
               RowBox[{"2916", "+", 
                RowBox[{"8235", " ", "\[Xi]"}], "+", 
                RowBox[{"5166", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"608", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Lambda]", "3"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{"8748", "+", 
                RowBox[{"11421", " ", "\[Xi]"}], "+", 
                RowBox[{"10008", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"1352", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"\[Lambda]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "\[Lambda]"}], "-", "\[Xi]"}], ")"}], " ", 
        "\[Xi]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", "\[Lambda]"}], "+", "\[Xi]"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "+", 
           RowBox[{"3", " ", "\[Xi]"}], "-", 
           RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "12"}], " ", 
           SuperscriptBox["\[Lambda]", "2"]}], "+", 
          RowBox[{"\[Eta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9"}], "+", 
             RowBox[{"6", " ", "\[Lambda]"}], "-", 
             RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}], "-", 
          RowBox[{"3", " ", "\[Xi]"}], "+", 
          RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}]}], ")"}]}], 
     "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"320", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "\[Eta]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "9"}], "+", 
          RowBox[{"6", " ", "\[Lambda]"}], "-", 
          RowBox[{"2", " ", "\[Xi]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Eta]", "-", 
              RowBox[{"2", " ", "\[Eta]", " ", "\[Lambda]"}]}], ")"}], "2"], 
           " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"38880", " ", 
              SuperscriptBox["\[Lambda]", "7"]}], "-", 
             RowBox[{"189", " ", 
              SuperscriptBox["\[Xi]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"9", "+", 
                RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}], "-", 
             RowBox[{"5832", " ", 
              SuperscriptBox["\[Lambda]", "6"], " ", 
              RowBox[{"(", 
               RowBox[{"26", "+", 
                RowBox[{"11", " ", "\[Xi]"}]}], ")"}]}], "+", 
             RowBox[{"21", " ", "\[Lambda]", " ", 
              SuperscriptBox["\[Xi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "81"}], "+", 
                RowBox[{"180", " ", "\[Xi]"}], "+", 
                RowBox[{"32", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"108", " ", 
              SuperscriptBox["\[Lambda]", "5"], " ", 
              RowBox[{"(", 
               RowBox[{"1782", "+", 
                RowBox[{"945", " ", "\[Xi]"}], "+", 
                RowBox[{"392", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["\[Lambda]", "2"], " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "24057"}], "+", 
                RowBox[{"324", " ", "\[Xi]"}], "+", 
                RowBox[{"4212", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"152", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["\[Lambda]", "3"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{"1701", "-", 
                RowBox[{"4212", " ", "\[Xi]"}], "+", 
                RowBox[{"804", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"256", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "-", 
             RowBox[{"18", " ", 
              SuperscriptBox["\[Lambda]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"4374", "+", 
                RowBox[{"1053", " ", "\[Xi]"}], "+", 
                RowBox[{"1062", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"776", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{"\[Lambda]", " ", "\[Xi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"51840", " ", 
              SuperscriptBox["\[Lambda]", "8"]}], "+", 
             RowBox[{"81", " ", "\[Lambda]", " ", 
              RowBox[{"(", 
               RowBox[{"123", "-", 
                RowBox[{"106", " ", "\[Xi]"}]}], ")"}], " ", 
              SuperscriptBox["\[Xi]", "3"]}], "+", 
             RowBox[{"2025", " ", 
              SuperscriptBox["\[Xi]", "4"]}], "-", 
             RowBox[{"1728", " ", 
              SuperscriptBox["\[Lambda]", "7"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "453"}], "+", 
                RowBox[{"40", " ", "\[Xi]"}]}], ")"}]}], "+", 
             RowBox[{"4320", " ", 
              SuperscriptBox["\[Lambda]", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "36"}], "-", 
                RowBox[{"139", " ", "\[Xi]"}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["\[Lambda]", "2"], " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "648"}], "-", 
                RowBox[{"2637", " ", "\[Xi]"}], "+", 
                RowBox[{"2092", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Lambda]", "4"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "8748"}], "-", 
                RowBox[{"32643", " ", "\[Xi]"}], "+", 
                RowBox[{"3972", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"80", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "-", 
             RowBox[{"48", " ", 
              SuperscriptBox["\[Lambda]", "5"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "972"}], "-", 
                RowBox[{"13311", " ", "\[Xi]"}], "-", 
                RowBox[{"1638", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"160", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Lambda]", "3"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2916"}], "-", 
                RowBox[{"35721", " ", "\[Xi]"}], "+", 
                RowBox[{"3960", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"1688", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"\[Lambda]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "\[Lambda]"}], "-", "\[Xi]"}], ")"}], " ", 
        "\[Xi]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", "\[Lambda]"}], "+", "\[Xi]"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "+", 
           RowBox[{"3", " ", "\[Xi]"}], "-", 
           RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "12"}], " ", 
           SuperscriptBox["\[Lambda]", "2"]}], "+", 
          RowBox[{"\[Eta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9"}], "+", 
             RowBox[{"6", " ", "\[Lambda]"}], "-", 
             RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}], "-", 
          RowBox[{"3", " ", "\[Xi]"}], "+", 
          RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}]}], ")"}]}], 
     "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"45", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"144", " ", 
            SuperscriptBox["\[Lambda]", "4"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Xi]", "2"]}], "+", 
           RowBox[{"8", " ", "\[Lambda]", " ", 
            SuperscriptBox["\[Xi]", "2"]}], "-", 
           RowBox[{"96", " ", 
            SuperscriptBox["\[Lambda]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"6", "+", "\[Xi]"}], ")"}]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Lambda]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"54", "+", 
              RowBox[{"21", " ", "\[Xi]"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"27", " ", 
           SuperscriptBox["\[Eta]", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "9"}], "+", 
              RowBox[{"6", " ", "\[Lambda]"}], "-", 
              RowBox[{"2", " ", "\[Xi]"}]}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "\[Lambda]"}], "-", "\[Xi]"}], ")"}], " ", 
           "\[Xi]"}], "-", 
          RowBox[{"3", " ", "\[Lambda]", " ", "\[Xi]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", " ", 
               SuperscriptBox["\[Lambda]", "2"]}], "+", 
              RowBox[{"3", " ", "\[Xi]"}], "-", 
              RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "2"], 
           " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"576", " ", 
              SuperscriptBox["\[Lambda]", "4"]}], "+", 
             RowBox[{"15", " ", 
              SuperscriptBox["\[Xi]", "2"]}], "-", 
             RowBox[{"72", " ", "\[Lambda]", " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "\[Xi]"}], ")"}]}], "-", 
             RowBox[{"48", " ", 
              SuperscriptBox["\[Lambda]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"9", "+", 
                RowBox[{"8", " ", "\[Xi]"}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Lambda]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "27"}], "+", 
                RowBox[{"90", " ", "\[Xi]"}], "+", 
                RowBox[{"16", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           SuperscriptBox["\[Eta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"124416", " ", 
              SuperscriptBox["\[Lambda]", "8"]}], "-", 
             RowBox[{"585", " ", 
              SuperscriptBox["\[Xi]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"9", "+", 
                RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}], "+", 
             RowBox[{"10368", " ", 
              SuperscriptBox["\[Lambda]", "7"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "30"}], "+", 
                RowBox[{"31", " ", "\[Xi]"}]}], ")"}]}], "-", 
             RowBox[{"1728", " ", 
              SuperscriptBox["\[Lambda]", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "108"}], "+", 
                RowBox[{"375", " ", "\[Xi]"}], "+", 
                RowBox[{"328", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"288", " ", 
              SuperscriptBox["\[Lambda]", "5"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{"54", "+", 
                RowBox[{"4065", " ", "\[Xi]"}], "+", 
                RowBox[{"1064", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"6", " ", "\[Lambda]", " ", 
              SuperscriptBox["\[Xi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"7452", "+", 
                RowBox[{"7443", " ", "\[Xi]"}], "+", 
                RowBox[{"1156", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Lambda]", "3"], " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"16524", "+", 
                RowBox[{"64503", " ", "\[Xi]"}], "+", 
                RowBox[{"17580", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"752", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "-", 
             RowBox[{"48", " ", 
              SuperscriptBox["\[Lambda]", "4"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "6318"}], "+", 
                RowBox[{"15201", " ", "\[Xi]"}], "+", 
                RowBox[{"12990", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"1472", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Lambda]", "2"], " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "16038"}], "+", 
                RowBox[{"50301", " ", "\[Xi]"}], "+", 
                RowBox[{"28656", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"2920", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Lambda]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "\[Lambda]"}], "-", "\[Xi]"}], ")"}], " ", 
        "\[Xi]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "+", 
           RowBox[{"3", " ", "\[Xi]"}], "-", 
           RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "7"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "12"}], " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "+", 
           RowBox[{"\[Eta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "9"}], "+", 
              RowBox[{"6", " ", "\[Lambda]"}], "-", 
              RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}], "-", 
           RowBox[{"3", " ", "\[Xi]"}], "+", 
           RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "2"]}], 
       ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"46080", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", 
           SuperscriptBox["\[Lambda]", "3"], " ", "\[Xi]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", " ", 
               SuperscriptBox["\[Lambda]", "2"]}], "+", 
              RowBox[{"3", " ", "\[Xi]"}], "-", 
              RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "2"], 
           " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"18", " ", 
              SuperscriptBox["\[Lambda]", "2"]}], "-", 
             RowBox[{"3", " ", "\[Lambda]", " ", "\[Xi]"}], "-", 
             SuperscriptBox["\[Xi]", "2"]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["9", "16"], " ", 
           SuperscriptBox["\[Eta]", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"93312", " ", 
              SuperscriptBox["\[Lambda]", "7"]}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["\[Xi]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"9", "+", 
                RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}], "-", 
             RowBox[{"7776", " ", 
              SuperscriptBox["\[Lambda]", "6"], " ", 
              RowBox[{"(", 
               RowBox[{"30", "+", 
                RowBox[{"19", " ", "\[Xi]"}]}], ")"}]}], "+", 
             RowBox[{"\[Lambda]", " ", 
              SuperscriptBox["\[Xi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"2025", "+", 
                RowBox[{"564", " ", "\[Xi]"}], "+", 
                RowBox[{"32", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
             RowBox[{"432", " ", 
              SuperscriptBox["\[Lambda]", "4"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{"699", "+", 
                RowBox[{"485", " ", "\[Xi]"}], "+", 
                RowBox[{"68", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"1296", " ", 
              SuperscriptBox["\[Lambda]", "5"], " ", 
              RowBox[{"(", 
               RowBox[{"108", "+", 
                RowBox[{"281", " ", "\[Xi]"}], "+", 
                RowBox[{"72", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"144", " ", 
              SuperscriptBox["\[Lambda]", "3"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{"675", "+", 
                RowBox[{"1113", " ", "\[Xi]"}], "+", 
                RowBox[{"369", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"32", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["\[Lambda]", "2"], " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"6480", "+", 
                RowBox[{"4473", " ", "\[Xi]"}], "+", 
                RowBox[{"856", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"48", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{
           FractionBox["1", "8"], " ", 
           SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"622080", " ", 
              SuperscriptBox["\[Lambda]", "9"]}], "-", 
             RowBox[{"1053", " ", 
              SuperscriptBox["\[Xi]", "5"]}], "-", 
             RowBox[{"10368", " ", 
              SuperscriptBox["\[Lambda]", "8"], " ", 
              RowBox[{"(", 
               RowBox[{"90", "+", 
                RowBox[{"253", " ", "\[Xi]"}]}], ")"}]}], "+", 
             RowBox[{"27", " ", "\[Lambda]", " ", 
              SuperscriptBox["\[Xi]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"933", "+", 
                RowBox[{"410", " ", "\[Xi]"}]}], ")"}]}], "+", 
             RowBox[{"1728", " ", 
              SuperscriptBox["\[Lambda]", "7"], " ", 
              RowBox[{"(", 
               RowBox[{"216", "+", 
                RowBox[{"2655", " ", "\[Xi]"}], "+", 
                RowBox[{"1624", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
             RowBox[{"18", " ", 
              SuperscriptBox["\[Lambda]", "2"], " ", 
              SuperscriptBox["\[Xi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"3132", "+", 
                RowBox[{"8799", " ", "\[Xi]"}], "+", 
                RowBox[{"1972", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
             RowBox[{"288", " ", 
              SuperscriptBox["\[Lambda]", "6"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{"8532", "+", 
                RowBox[{"18153", " ", "\[Xi]"}], "+", 
                RowBox[{"4472", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Lambda]", "4"], " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"115182", "+", 
                RowBox[{"235089", " ", "\[Xi]"}], "+", 
                RowBox[{"69516", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"2768", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["\[Lambda]", "3"], " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"10692", "+", 
                RowBox[{"51273", " ", "\[Xi]"}], "+", 
                RowBox[{"36024", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"3896", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
             RowBox[{"48", " ", 
              SuperscriptBox["\[Lambda]", "5"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{"12636", "+", 
                RowBox[{"72657", " ", "\[Xi]"}], "+", 
                RowBox[{"52398", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"5696", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "\[Lambda]"}], "-", "\[Xi]"}], ")"}], " ", 
        "\[Xi]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "+", 
           RowBox[{"3", " ", "\[Xi]"}], "-", 
           RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "3"]}], 
       ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"46080", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", "\[Lambda]"}], "+", "\[Xi]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["\[Lambda]", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "\[Lambda]"}], "-", "\[Xi]"}], ")"}], " ", 
           "\[Xi]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"72", " ", 
               SuperscriptBox["\[Lambda]", "3"]}], "-", 
              RowBox[{"12", " ", 
               SuperscriptBox["\[Lambda]", "2"], " ", "\[Xi]"}], "+", 
              RowBox[{"2", " ", "\[Lambda]", " ", 
               RowBox[{"(", 
                RowBox[{"9", "-", 
                 RowBox[{"2", " ", "\[Xi]"}]}], ")"}], " ", "\[Xi]"}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["\[Xi]", "2"]}]}], ")"}], "2"]}], "+", 
          RowBox[{
           FractionBox["81", "256"], " ", 
           SuperscriptBox["\[Eta]", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"], " ", "\[Xi]", 
           " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"62208", " ", 
              SuperscriptBox["\[Lambda]", "9"]}], "-", 
             RowBox[{"9", " ", 
              SuperscriptBox["\[Xi]", "5"]}], "-", 
             RowBox[{"103680", " ", 
              SuperscriptBox["\[Lambda]", "8"], " ", 
              RowBox[{"(", 
               RowBox[{"6", "+", "\[Xi]"}], ")"}]}], "+", 
             RowBox[{"3", " ", "\[Lambda]", " ", 
              SuperscriptBox["\[Xi]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"81", "+", 
                RowBox[{"32", " ", "\[Xi]"}]}], ")"}]}], "+", 
             RowBox[{"24", " ", 
              SuperscriptBox["\[Lambda]", "2"], " ", 
              SuperscriptBox["\[Xi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"135", "+", 
                RowBox[{"12", " ", "\[Xi]"}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"6912", " ", 
              SuperscriptBox["\[Lambda]", "7"], " ", 
              RowBox[{"(", 
               RowBox[{"297", "+", 
                RowBox[{"114", " ", "\[Xi]"}], "+", 
                RowBox[{"10", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
             RowBox[{"1152", " ", 
              SuperscriptBox["\[Lambda]", "6"], " ", 
              RowBox[{"(", 
               RowBox[{"2268", "+", 
                RowBox[{"1593", " ", "\[Xi]"}], "+", 
                RowBox[{"312", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"20", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "-", 
             RowBox[{"16", " ", 
              SuperscriptBox["\[Lambda]", "3"], " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"2673", "+", 
                RowBox[{"2214", " ", "\[Xi]"}], "+", 
                RowBox[{"450", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"32", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "-", 
             RowBox[{"32", " ", 
              SuperscriptBox["\[Lambda]", "4"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{"8748", "+", 
                RowBox[{"2997", " ", "\[Xi]"}], "+", 
                RowBox[{"189", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"48", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "+", 
             RowBox[{"96", " ", 
              SuperscriptBox["\[Lambda]", "5"], " ", 
              RowBox[{"(", 
               RowBox[{"11664", "+", 
                RowBox[{"15228", " ", "\[Xi]"}], "+", 
                RowBox[{"4887", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"672", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"40", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["1", "8"], " ", 
           SuperscriptBox["\[Eta]", "2"], " ", 
           SuperscriptBox["\[Lambda]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"342", " ", 
              SuperscriptBox["\[Xi]", "6"]}], "+", 
             RowBox[{"186624", " ", 
              SuperscriptBox["\[Lambda]", "9"], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", 
                RowBox[{"9", " ", "\[Xi]"}]}], ")"}]}], "-", 
             RowBox[{"3", " ", "\[Lambda]", " ", 
              SuperscriptBox["\[Xi]", "5"], " ", 
              RowBox[{"(", 
               RowBox[{"207", "+", 
                RowBox[{"814", " ", "\[Xi]"}]}], ")"}]}], "+", 
             RowBox[{"62208", " ", 
              SuperscriptBox["\[Lambda]", "7"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{"81", "+", 
                RowBox[{"65", " ", "\[Xi]"}], "+", 
                RowBox[{"12", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
             RowBox[{"93312", " ", 
              SuperscriptBox["\[Lambda]", "8"], " ", 
              RowBox[{"(", 
               RowBox[{"8", "+", 
                RowBox[{"43", " ", "\[Xi]"}], "+", 
                RowBox[{"21", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Lambda]", "2"], " ", 
              SuperscriptBox["\[Xi]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "11907"}], "-", 
                RowBox[{"45", " ", "\[Xi]"}], "+", 
                RowBox[{"2884", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
             RowBox[{"864", " ", 
              SuperscriptBox["\[Lambda]", "5"], " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1638"}], "-", 
                RowBox[{"988", " ", "\[Xi]"}], "-", 
                RowBox[{"133", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"24", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "-", 
             RowBox[{"864", " ", 
              SuperscriptBox["\[Lambda]", "6"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{"3348", "+", 
                RowBox[{"3987", " ", "\[Xi]"}], "+", 
                RowBox[{"1693", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"72", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "-", 
             RowBox[{"16", " ", 
              SuperscriptBox["\[Lambda]", "3"], " ", 
              SuperscriptBox["\[Xi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"9963", "-", 
                RowBox[{"864", " ", "\[Xi]"}], "+", 
                RowBox[{"1287", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"422", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
             RowBox[{"72", " ", 
              SuperscriptBox["\[Lambda]", "4"], " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "9396"}], "-", 
                RowBox[{"1737", " ", "\[Xi]"}], "-", 
                RowBox[{"963", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"572", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"48", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Eta]", "2"], " ", 
        SuperscriptBox["\[Lambda]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "\[Lambda]"}], "-", "\[Xi]"}], ")"}], " ", 
        "\[Xi]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "+", 
           RowBox[{"3", " ", "\[Xi]"}], "-", 
           RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "5"]}], 
       ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"45", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "+", "\[Xi]", "-", 
           RowBox[{"4", " ", "\[Lambda]", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", "\[Xi]"}], ")"}]}]}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "12"}], " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "+", 
           RowBox[{"3", " ", "\[Xi]"}], "+", 
           RowBox[{"4", " ", "\[Lambda]", " ", 
            RowBox[{"(", 
             RowBox[{"9", "+", "\[Xi]"}], ")"}]}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"27", " ", 
           SuperscriptBox["\[Eta]", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "9"}], "+", 
              RowBox[{"6", " ", "\[Lambda]"}], "-", 
              RowBox[{"2", " ", "\[Xi]"}]}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"24", " ", 
              SuperscriptBox["\[Lambda]", "2"]}], "-", 
             RowBox[{"11", " ", "\[Lambda]", " ", "\[Xi]"}], "+", 
             SuperscriptBox["\[Xi]", "2"]}], ")"}]}], "+", 
          RowBox[{"3", " ", "\[Lambda]", " ", "\[Xi]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", " ", 
               SuperscriptBox["\[Lambda]", "2"]}], "+", 
              RowBox[{"3", " ", "\[Xi]"}], "-", 
              RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "2"], 
           " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"288", " ", 
              SuperscriptBox["\[Lambda]", "4"]}], "+", 
             RowBox[{"45", " ", 
              SuperscriptBox["\[Xi]", "2"]}], "-", 
             RowBox[{"48", " ", 
              SuperscriptBox["\[Lambda]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "33"}], "+", 
                RowBox[{"4", " ", "\[Xi]"}]}], ")"}]}], "-", 
             RowBox[{"8", " ", "\[Lambda]", " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{"9", "+", 
                RowBox[{"17", " ", "\[Xi]"}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Lambda]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "351"}], "-", 
                RowBox[{"30", " ", "\[Xi]"}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["\[Eta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"248832", " ", 
              SuperscriptBox["\[Lambda]", "8"]}], "-", 
             RowBox[{"837", " ", 
              SuperscriptBox["\[Xi]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"9", "+", 
                RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}], "-", 
             RowBox[{"20736", " ", 
              SuperscriptBox["\[Lambda]", "7"], " ", 
              RowBox[{"(", 
               RowBox[{"42", "+", 
                RowBox[{"11", " ", "\[Xi]"}]}], ")"}]}], "+", 
             RowBox[{"6912", " ", 
              SuperscriptBox["\[Lambda]", "6"], " ", 
              RowBox[{"(", 
               RowBox[{"135", "+", 
                RowBox[{"228", " ", "\[Xi]"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"6", " ", "\[Lambda]", " ", 
              SuperscriptBox["\[Xi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"1620", "+", 
                RowBox[{"6579", " ", "\[Xi]"}], "+", 
                RowBox[{"1196", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Lambda]", "2"], " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"66339", "+", 
                RowBox[{"10611", " ", "\[Xi]"}], "-", 
                RowBox[{"14436", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "-", 
                RowBox[{"1888", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
             RowBox[{"288", " ", 
              SuperscriptBox["\[Lambda]", "5"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "972"}], "-", 
                RowBox[{"9531", " ", "\[Xi]"}], "-", 
                RowBox[{"2748", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"112", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "-", 
             RowBox[{"48", " ", 
              SuperscriptBox["\[Lambda]", "4"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "28917"}], "-", 
                RowBox[{"28890", " ", "\[Xi]"}], "-", 
                RowBox[{"1320", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"256", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Lambda]", "3"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "8748"}], "-", 
                RowBox[{"108621", " ", "\[Xi]"}], "-", 
                RowBox[{"10395", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"5232", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"160", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Lambda]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "\[Lambda]"}], "-", "\[Xi]"}], ")"}], " ", 
        "\[Xi]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "+", 
           RowBox[{"3", " ", "\[Xi]"}], "-", 
           RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "12"}], " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "+", 
           RowBox[{"\[Eta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "9"}], "+", 
              RowBox[{"6", " ", "\[Lambda]"}], "-", 
              RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}], "-", 
           RowBox[{"3", " ", "\[Xi]"}], "+", 
           RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "2"]}], 
       ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"23040", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"12", " ", 
           SuperscriptBox["\[Lambda]", "2"]}], "+", "\[Xi]", "-", 
          RowBox[{"4", " ", "\[Lambda]", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", "\[Xi]"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "39"}], " ", 
           SuperscriptBox["\[Lambda]", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "\[Lambda]"}], "-", "\[Xi]"}], ")"}], " ", 
           "\[Xi]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"72", " ", 
               SuperscriptBox["\[Lambda]", "3"]}], "-", 
              RowBox[{"12", " ", 
               SuperscriptBox["\[Lambda]", "2"], " ", "\[Xi]"}], "+", 
              RowBox[{"2", " ", "\[Lambda]", " ", 
               RowBox[{"(", 
                RowBox[{"9", "-", 
                 RowBox[{"2", " ", "\[Xi]"}]}], ")"}], " ", "\[Xi]"}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["\[Xi]", "2"]}]}], ")"}], "2"]}], "+", 
          RowBox[{
           FractionBox["27", "256"], " ", 
           SuperscriptBox["\[Eta]", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"497664", " ", 
              SuperscriptBox["\[Lambda]", "10"]}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["\[Xi]", "6"]}], "-", 
             RowBox[{"20736", " ", 
              SuperscriptBox["\[Lambda]", "9"], " ", 
              RowBox[{"(", 
               RowBox[{"384", "+", 
                RowBox[{"43", " ", "\[Xi]"}]}], ")"}]}], "-", 
             RowBox[{"3", " ", "\[Lambda]", " ", 
              SuperscriptBox["\[Xi]", "5"], " ", 
              RowBox[{"(", 
               RowBox[{"321", "+", 
                RowBox[{"80", " ", "\[Xi]"}]}], ")"}]}], "+", 
             RowBox[{"34560", " ", 
              SuperscriptBox["\[Lambda]", "8"], " ", 
              RowBox[{"(", 
               RowBox[{"1008", "+", 
                RowBox[{"312", " ", "\[Xi]"}], "+", 
                RowBox[{"19", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Lambda]", "2"], " ", 
              SuperscriptBox["\[Xi]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"891", "+", 
                RowBox[{"708", " ", "\[Xi]"}], "+", 
                RowBox[{"92", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["\[Lambda]", "3"], " ", 
              SuperscriptBox["\[Xi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"12150", "+", 
                RowBox[{"5337", " ", "\[Xi]"}], "+", 
                RowBox[{"850", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"80", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "-", 
             RowBox[{"2304", " ", 
              SuperscriptBox["\[Lambda]", "7"], " ", 
              RowBox[{"(", 
               RowBox[{"23328", "+", 
                RowBox[{"14562", " ", "\[Xi]"}], "+", 
                RowBox[{"2355", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"110", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
             RowBox[{"32", " ", 
              SuperscriptBox["\[Lambda]", "4"], " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "31104"}], "-", 
                RowBox[{"29484", " ", "\[Xi]"}], "-", 
                RowBox[{"6555", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "-", 
                RowBox[{"416", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "+", 
             RowBox[{"768", " ", 
              SuperscriptBox["\[Lambda]", "6"], " ", 
              RowBox[{"(", 
               RowBox[{"34992", "+", 
                RowBox[{"43092", " ", "\[Xi]"}], "+", 
                RowBox[{"12735", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"1500", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"70", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "-", 
             RowBox[{"32", " ", 
              SuperscriptBox["\[Lambda]", "5"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{"244944", "+", 
                RowBox[{"97848", " ", "\[Xi]"}], "+", 
                RowBox[{"10485", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"1680", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"184", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{
           FractionBox["1", "4"], " ", 
           SuperscriptBox["\[Eta]", "2"], " ", 
           SuperscriptBox["\[Lambda]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2239488", " ", 
              SuperscriptBox["\[Lambda]", "10"]}], "+", 
             RowBox[{"198", " ", 
              SuperscriptBox["\[Xi]", "6"]}], "+", 
             RowBox[{"186624", " ", 
              SuperscriptBox["\[Lambda]", "9"], " ", 
              RowBox[{"(", 
               RowBox[{"34", "+", 
                RowBox[{"15", " ", "\[Xi]"}]}], ")"}]}], "+", 
             RowBox[{"3", " ", "\[Lambda]", " ", 
              SuperscriptBox["\[Xi]", "5"], " ", 
              RowBox[{"(", 
               RowBox[{"2961", "+", 
                RowBox[{"82", " ", "\[Xi]"}]}], ")"}]}], "-", 
             RowBox[{"93312", " ", 
              SuperscriptBox["\[Lambda]", "8"], " ", 
              RowBox[{"(", 
               RowBox[{"112", "+", 
                RowBox[{"265", " ", "\[Xi]"}], "+", 
                RowBox[{"57", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Lambda]", "2"], " ", 
              SuperscriptBox["\[Xi]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"56133", "-", 
                RowBox[{"657", " ", "\[Xi]"}], "+", 
                RowBox[{"284", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"10368", " ", 
              SuperscriptBox["\[Lambda]", "7"], " ", 
              RowBox[{"(", 
               RowBox[{"324", "+", 
                RowBox[{"3555", " ", "\[Xi]"}], "+", 
                RowBox[{"1821", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"224", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "-", 
             RowBox[{"864", " ", 
              SuperscriptBox["\[Lambda]", "6"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{"18198", "+", 
                RowBox[{"24777", " ", "\[Xi]"}], "+", 
                RowBox[{"5179", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"264", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Lambda]", "3"], " ", 
              SuperscriptBox["\[Xi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"15795", "+", 
                RowBox[{"64503", " ", "\[Xi]"}], "+", 
                RowBox[{"12942", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"1252", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "-", 
             RowBox[{"864", " ", 
              SuperscriptBox["\[Lambda]", "5"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "972"}], "-", 
                RowBox[{"13239", " ", "\[Xi]"}], "-", 
                RowBox[{"3047", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"149", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"72", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "+", 
             RowBox[{"24", " ", 
              SuperscriptBox["\[Lambda]", "4"], " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "124902"}], "-", 
                RowBox[{"26541", " ", "\[Xi]"}], "+", 
                RowBox[{"23769", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"6252", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"464", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"\[Eta]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"], " ", 
        SuperscriptBox["\[Lambda]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "\[Lambda]"}], "-", "\[Xi]"}], ")"}], " ", 
        "\[Xi]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "+", 
           RowBox[{"3", " ", "\[Xi]"}], "-", 
           RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "5"]}], 
       ")"}]}], "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"\[Eta]", " ", 
        SuperscriptBox["\[Lambda]", "3"], " ", 
        SuperscriptBox["\[Xi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "+", 
           RowBox[{"3", " ", "\[Xi]"}], "-", 
           RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "6"]}]], 
      RowBox[{"46080", " ", "\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "\[Lambda]"}], "-", "\[Xi]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"12", " ", "\[Lambda]"}], "-", "\[Xi]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "\[Pi]", " ", 
          SuperscriptBox["\[Lambda]", "4"], " ", 
          SuperscriptBox["\[Xi]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"288", " ", 
              SuperscriptBox["\[Lambda]", "4"]}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["\[Xi]", "2"]}], "-", 
             RowBox[{"18", " ", "\[Lambda]", " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}], "-", 
             RowBox[{"24", " ", 
              SuperscriptBox["\[Lambda]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"9", "+", 
                RowBox[{"8", " ", "\[Xi]"}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Lambda]", "2"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{"45", "+", 
                RowBox[{"8", " ", "\[Xi]"}]}], ")"}]}]}], ")"}], "2"]}], "+", 
         RowBox[{"\[Pi]", " ", 
          SuperscriptBox["\[Eta]", "2"], " ", 
          SuperscriptBox["\[Lambda]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", "\[Xi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"1617408", " ", 
             SuperscriptBox["\[Lambda]", "9"]}], "+", 
            RowBox[{"810", " ", 
             SuperscriptBox["\[Xi]", "5"]}], "-", 
            RowBox[{"27", " ", "\[Lambda]", " ", 
             SuperscriptBox["\[Xi]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "549"}], "+", 
               RowBox[{"64", " ", "\[Xi]"}]}], ")"}]}], "-", 
            RowBox[{"10368", " ", 
             SuperscriptBox["\[Lambda]", "8"], " ", 
             RowBox[{"(", 
              RowBox[{"171", "+", 
               RowBox[{"281", " ", "\[Xi]"}]}], ")"}]}], "-", 
            RowBox[{"108", " ", 
             SuperscriptBox["\[Lambda]", "2"], " ", 
             SuperscriptBox["\[Xi]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"459", "+", 
               RowBox[{"723", " ", "\[Xi]"}], "+", 
               RowBox[{"34", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
            RowBox[{"1728", " ", 
             SuperscriptBox["\[Lambda]", "7"], " ", 
             RowBox[{"(", 
              RowBox[{"486", "+", 
               RowBox[{"3195", " ", "\[Xi]"}], "+", 
               RowBox[{"1208", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
            RowBox[{"576", " ", 
             SuperscriptBox["\[Lambda]", "6"], " ", "\[Xi]", " ", 
             RowBox[{"(", 
              RowBox[{"6075", "+", 
               RowBox[{"8145", " ", "\[Xi]"}], "+", 
               RowBox[{"1292", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["\[Lambda]", "3"], " ", 
             SuperscriptBox["\[Xi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"17496", "+", 
               RowBox[{"43659", " ", "\[Xi]"}], "+", 
               RowBox[{"16632", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"1088", " ", 
                SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[Lambda]", "4"], " ", 
             SuperscriptBox["\[Xi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"146529", "+", 
               RowBox[{"178119", " ", "\[Xi]"}], "+", 
               RowBox[{"32040", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"1168", " ", 
                SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
            RowBox[{"48", " ", 
             SuperscriptBox["\[Lambda]", "5"], " ", "\[Xi]", " ", 
             RowBox[{"(", 
              RowBox[{"21870", "+", 
               RowBox[{"76059", " ", "\[Xi]"}], "+", 
               RowBox[{"34740", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"2752", " ", 
                SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          FractionBox["3", "4"], " ", "\[Pi]", " ", 
          SuperscriptBox["\[Eta]", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"1306368", " ", 
             SuperscriptBox["\[Lambda]", "10"]}], "-", 
            RowBox[{"513", " ", 
             SuperscriptBox["\[Xi]", "6"]}], "+", 
            RowBox[{"216", " ", "\[Lambda]", " ", 
             SuperscriptBox["\[Xi]", "5"], " ", 
             RowBox[{"(", 
              RowBox[{"21", "+", 
               RowBox[{"19", " ", "\[Xi]"}]}], ")"}]}], "-", 
            RowBox[{"186624", " ", 
             SuperscriptBox["\[Lambda]", "9"], " ", 
             RowBox[{"(", 
              RowBox[{"23", "+", 
               RowBox[{"24", " ", "\[Xi]"}]}], ")"}]}], "-", 
            RowBox[{"3456", " ", 
             SuperscriptBox["\[Lambda]", "7"], " ", "\[Xi]", " ", 
             RowBox[{"(", 
              RowBox[{"3078", "+", 
               RowBox[{"3057", " ", "\[Xi]"}], "+", 
               RowBox[{"404", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
            RowBox[{"18", " ", 
             SuperscriptBox["\[Lambda]", "2"], " ", 
             SuperscriptBox["\[Xi]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"2133", "+", 
               RowBox[{"2700", " ", "\[Xi]"}], "+", 
               RowBox[{"760", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
            RowBox[{"5184", " ", 
             SuperscriptBox["\[Lambda]", "8"], " ", 
             RowBox[{"(", 
              RowBox[{"405", "+", 
               RowBox[{"2262", " ", "\[Xi]"}], "+", 
               RowBox[{"782", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
            RowBox[{"432", " ", 
             SuperscriptBox["\[Lambda]", "6"], " ", "\[Xi]", " ", 
             RowBox[{"(", 
              RowBox[{"8262", "+", 
               RowBox[{"26919", " ", "\[Xi]"}], "+", 
               RowBox[{"8920", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"256", " ", 
                SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
            RowBox[{"48", " ", 
             SuperscriptBox["\[Lambda]", "5"], " ", 
             SuperscriptBox["\[Xi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "133407"}], "-", 
               RowBox[{"86994", " ", "\[Xi]"}], "-", 
               RowBox[{"7464", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"736", " ", 
                SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["\[Lambda]", "3"], " ", 
             SuperscriptBox["\[Xi]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "16767"}], "+", 
               RowBox[{"2916", " ", "\[Xi]"}], "+", 
               RowBox[{"7506", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"1120", " ", 
                SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "-", 
            RowBox[{"12", " ", 
             SuperscriptBox["\[Lambda]", "4"], " ", 
             SuperscriptBox["\[Xi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "129033"}], "-", 
               RowBox[{"160380", " ", "\[Xi]"}], "-", 
               RowBox[{"19224", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"8192", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "+", 
               RowBox[{"480", " ", 
                SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"46080", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", 
           SuperscriptBox["\[Lambda]", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "\[Lambda]"}], "-", "\[Xi]"}], ")"}], " ", 
           SuperscriptBox["\[Xi]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"72", " ", 
               SuperscriptBox["\[Lambda]", "3"]}], "-", 
              RowBox[{"12", " ", 
               SuperscriptBox["\[Lambda]", "2"], " ", "\[Xi]"}], "+", 
              RowBox[{"2", " ", "\[Lambda]", " ", 
               RowBox[{"(", 
                RowBox[{"9", "-", 
                 RowBox[{"2", " ", "\[Xi]"}]}], ")"}], " ", "\[Xi]"}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["\[Xi]", "2"]}]}], ")"}], "2"]}], "-", 
          RowBox[{
           FractionBox["1", "8"], " ", 
           SuperscriptBox["\[Eta]", "2"], " ", 
           SuperscriptBox["\[Lambda]", "2"], " ", "\[Xi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8957952", " ", 
              SuperscriptBox["\[Lambda]", "10"]}], "-", 
             RowBox[{"513", " ", 
              SuperscriptBox["\[Xi]", "6"]}], "-", 
             RowBox[{"746496", " ", 
              SuperscriptBox["\[Lambda]", "9"], " ", 
              RowBox[{"(", 
               RowBox[{"16", "+", 
                RowBox[{"37", " ", "\[Xi]"}]}], ")"}]}], "+", 
             RowBox[{"36", " ", "\[Lambda]", " ", 
              SuperscriptBox["\[Xi]", "5"], " ", 
              RowBox[{"(", 
               RowBox[{"1143", "+", 
                RowBox[{"337", " ", "\[Xi]"}]}], ")"}]}], "-", 
             RowBox[{"62208", " ", 
              SuperscriptBox["\[Lambda]", "7"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{"465", "+", 
                RowBox[{"778", " ", "\[Xi]"}], "+", 
                RowBox[{"128", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"62208", " ", 
              SuperscriptBox["\[Lambda]", "8"], " ", 
              RowBox[{"(", 
               RowBox[{"72", "+", 
                RowBox[{"837", " ", "\[Xi]"}], "+", 
                RowBox[{"386", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
             RowBox[{"12", " ", 
              SuperscriptBox["\[Lambda]", "2"], " ", 
              SuperscriptBox["\[Xi]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "12879"}], "+", 
                RowBox[{"15741", " ", "\[Xi]"}], "+", 
                RowBox[{"3980", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"1728", " ", 
              SuperscriptBox["\[Lambda]", "6"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{"4212", "+", 
                RowBox[{"20421", " ", "\[Xi]"}], "+", 
                RowBox[{"9389", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"304", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
             RowBox[{"576", " ", 
              SuperscriptBox["\[Lambda]", "5"], " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "17010"}], "-", 
                RowBox[{"23382", " ", "\[Xi]"}], "-", 
                RowBox[{"1791", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"400", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["\[Lambda]", "3"], " ", 
              SuperscriptBox["\[Xi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "25515"}], "-", 
                RowBox[{"26082", " ", "\[Xi]"}], "+", 
                RowBox[{"25398", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"4364", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "-", 
             RowBox[{"48", " ", 
              SuperscriptBox["\[Lambda]", "4"], " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "32076"}], "-", 
                RowBox[{"105867", " ", "\[Xi]"}], "-", 
                RowBox[{"16569", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"9780", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"736", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["3", "256"], " ", 
           SuperscriptBox["\[Eta]", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"44789760", " ", 
              SuperscriptBox["\[Lambda]", "11"]}], "-", 
             RowBox[{"297", " ", 
              SuperscriptBox["\[Xi]", "7"]}], "-", 
             RowBox[{"22394880", " ", 
              SuperscriptBox["\[Lambda]", "10"], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", 
                RowBox[{"5", " ", "\[Xi]"}]}], ")"}]}], "+", 
             RowBox[{"45", " ", "\[Lambda]", " ", 
              SuperscriptBox["\[Xi]", "6"], " ", 
              RowBox[{"(", 
               RowBox[{"207", "+", 
                RowBox[{"80", " ", "\[Xi]"}]}], ")"}]}], "-", 
             RowBox[{"72", " ", 
              SuperscriptBox["\[Lambda]", "2"], " ", 
              SuperscriptBox["\[Xi]", "5"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1575"}], "+", 
                RowBox[{"20", " ", "\[Xi]"}], "+", 
                RowBox[{"92", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"62208", " ", 
              SuperscriptBox["\[Lambda]", "9"], " ", 
              RowBox[{"(", 
               RowBox[{"720", "+", 
                RowBox[{"5280", " ", "\[Xi]"}], "+", 
                RowBox[{"1913", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
             RowBox[{"20736", " ", 
              SuperscriptBox["\[Lambda]", "8"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{"17568", "+", 
                RowBox[{"18828", " ", "\[Xi]"}], "+", 
                RowBox[{"3365", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
             RowBox[{"16", " ", 
              SuperscriptBox["\[Lambda]", "3"], " ", 
              SuperscriptBox["\[Xi]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"29889", "+", 
                RowBox[{"43551", " ", "\[Xi]"}], "+", 
                RowBox[{"7602", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"304", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "-", 
             RowBox[{"4608", " ", 
              SuperscriptBox["\[Lambda]", "6"], " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"65529", "+", 
                RowBox[{"58023", " ", "\[Xi]"}], "+", 
                RowBox[{"14370", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"1105", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
             RowBox[{"6912", " ", 
              SuperscriptBox["\[Lambda]", "7"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{"21384", "+", 
                RowBox[{"72126", " ", "\[Xi]"}], "+", 
                RowBox[{"32055", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"3530", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
             RowBox[{"864", " ", 
              SuperscriptBox["\[Lambda]", "5"], " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"95904", "+", 
                RowBox[{"169632", " ", "\[Xi]"}], "+", 
                RowBox[{"71551", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"11600", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"680", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "-", 
             RowBox[{"32", " ", 
              SuperscriptBox["\[Lambda]", "4"], " ", 
              SuperscriptBox["\[Xi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"857304", "+", 
                RowBox[{"586602", " ", "\[Xi]"}], "+", 
                RowBox[{"144549", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"18240", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"904", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Eta]", "2"], " ", 
        SuperscriptBox["\[Lambda]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "\[Lambda]"}], "-", "\[Xi]"}], ")"}], " ", 
        SuperscriptBox["\[Xi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "+", 
           RowBox[{"3", " ", "\[Xi]"}], "-", 
           RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "4"]}], 
       ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"180", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "\[Eta]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"144", " ", 
            SuperscriptBox["\[Lambda]", "4"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Xi]", "2"]}], "+", 
           RowBox[{"8", " ", "\[Lambda]", " ", 
            SuperscriptBox["\[Xi]", "2"]}], "-", 
           RowBox[{"96", " ", 
            SuperscriptBox["\[Lambda]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"6", "+", "\[Xi]"}], ")"}]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Lambda]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"54", "+", 
              RowBox[{"21", " ", "\[Xi]"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["81", "4"], " ", 
           SuperscriptBox["\[Eta]", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "3"], " ", "\[Xi]", 
           " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"9", "-", 
              RowBox[{"6", " ", "\[Lambda]"}], "+", 
              RowBox[{"2", " ", "\[Xi]"}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"432", " ", 
              SuperscriptBox["\[Lambda]", "5"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Xi]", "3"]}], "-", 
             RowBox[{"432", " ", 
              SuperscriptBox["\[Lambda]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"6", "+", "\[Xi]"}], ")"}]}], "-", 
             RowBox[{"3", " ", "\[Lambda]", " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"27", "+", 
                RowBox[{"8", " ", "\[Xi]"}]}], ")"}]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Lambda]", "2"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{"81", "+", 
                RowBox[{"18", " ", "\[Xi]"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"72", " ", 
              SuperscriptBox["\[Lambda]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"36", "+", 
                RowBox[{"21", " ", "\[Xi]"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Lambda]", "2"], " ", "\[Xi]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", " ", 
               SuperscriptBox["\[Lambda]", "2"]}], "+", 
              RowBox[{"3", " ", "\[Xi]"}], "-", 
              RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "2"], 
           " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"864", " ", 
              SuperscriptBox["\[Lambda]", "6"]}], "+", 
             RowBox[{"87", " ", 
              SuperscriptBox["\[Xi]", "3"]}], "-", 
             RowBox[{"432", " ", 
              SuperscriptBox["\[Lambda]", "5"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "39"}], "+", 
                RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}], "-", 
             RowBox[{"\[Lambda]", " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"315", "+", 
                RowBox[{"418", " ", "\[Xi]"}]}], ")"}]}], "+", 
             RowBox[{"288", " ", 
              SuperscriptBox["\[Lambda]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "39"}], "-", 
                RowBox[{"27", " ", "\[Xi]"}], "+", 
                SuperscriptBox["\[Xi]", "2"]}], ")"}]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["\[Lambda]", "2"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "900"}], "-", 
                RowBox[{"51", " ", "\[Xi]"}], "+", 
                RowBox[{"64", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Lambda]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"648", "-", 
                RowBox[{"1053", " ", "\[Xi]"}], "+", 
                RowBox[{"54", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["1", "8"], " ", 
           SuperscriptBox["\[Eta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2985984", " ", 
              SuperscriptBox["\[Lambda]", "11"]}], "-", 
             RowBox[{"1755", " ", 
              SuperscriptBox["\[Xi]", "6"]}], "+", 
             RowBox[{"746496", " ", 
              SuperscriptBox["\[Lambda]", "10"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "44"}], "+", 
                RowBox[{"3", " ", "\[Xi]"}]}], ")"}]}], "+", 
             RowBox[{"36", " ", "\[Lambda]", " ", 
              SuperscriptBox["\[Xi]", "5"], " ", 
              RowBox[{"(", 
               RowBox[{"3762", "+", 
                RowBox[{"1163", " ", "\[Xi]"}]}], ")"}]}], "-", 
             RowBox[{"248832", " ", 
              SuperscriptBox["\[Lambda]", "9"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "264"}], "+", 
                RowBox[{"222", " ", "\[Xi]"}], "+", 
                RowBox[{"35", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
             RowBox[{"12", " ", 
              SuperscriptBox["\[Lambda]", "2"], " ", 
              SuperscriptBox["\[Xi]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"1944", "+", 
                RowBox[{"71991", " ", "\[Xi]"}], "+", 
                RowBox[{"16216", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
             RowBox[{"13824", " ", 
              SuperscriptBox["\[Lambda]", "7"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3078"}], "+", 
                RowBox[{"12339", " ", "\[Xi]"}], "+", 
                RowBox[{"3730", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"180", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
             RowBox[{"6912", " ", 
              SuperscriptBox["\[Lambda]", "8"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5184"}], "+", 
                RowBox[{"11556", " ", "\[Xi]"}], "+", 
                RowBox[{"14895", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"1000", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["\[Lambda]", "3"], " ", 
              SuperscriptBox["\[Xi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "580284"}], "-", 
                RowBox[{"243567", " ", "\[Xi]"}], "+", 
                RowBox[{"81324", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"17032", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "-", 
             RowBox[{"128", " ", 
              SuperscriptBox["\[Lambda]", "5"], " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"107892", "+", 
                RowBox[{"558576", " ", "\[Xi]"}], "+", 
                RowBox[{"106785", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"1224", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"232", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "+", 
             RowBox[{"1152", " ", 
              SuperscriptBox["\[Lambda]", "6"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "59292"}], "+", 
                RowBox[{"83106", " ", "\[Xi]"}], "+", 
                RowBox[{"74337", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"8220", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"376", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "-", 
             RowBox[{"32", " ", 
              SuperscriptBox["\[Lambda]", "4"], " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"463644", "-", 
                RowBox[{"954018", " ", "\[Xi]"}], "-", 
                RowBox[{"309663", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"22356", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"2776", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Lambda]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "\[Lambda]"}], "-", "\[Xi]"}], ")"}], " ", 
        "\[Xi]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "+", 
           RowBox[{"3", " ", "\[Xi]"}], "-", 
           RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "7"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "12"}], " ", 
           SuperscriptBox["\[Lambda]", "2"]}], "+", 
          RowBox[{"\[Eta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9"}], "+", 
             RowBox[{"6", " ", "\[Lambda]"}], "-", 
             RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}], "-", 
          RowBox[{"3", " ", "\[Xi]"}], "+", 
          RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}]}], ")"}]}], 
     "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"15", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", 
           SuperscriptBox["\[Eta]", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "9"}], "+", 
              RowBox[{"6", " ", "\[Lambda]"}], "-", 
              RowBox[{"2", " ", "\[Xi]"}]}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "\[Lambda]"}], "-", "\[Xi]"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", "\[Lambda]"}], "+", "\[Xi]"}], ")"}], "2"]}], 
          "+", 
          RowBox[{"\[Lambda]", " ", 
           SuperscriptBox["\[Xi]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", " ", 
               SuperscriptBox["\[Lambda]", "2"]}], "+", 
              RowBox[{"3", " ", "\[Xi]"}], "-", 
              RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "2"], 
           " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8064", " ", 
              SuperscriptBox["\[Lambda]", "4"]}], "+", 
             RowBox[{"33", " ", 
              SuperscriptBox["\[Xi]", "2"]}], "-", 
             RowBox[{"8", " ", "\[Lambda]", " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{"252", "+", 
                RowBox[{"67", " ", "\[Xi]"}]}], ")"}]}], "-", 
             RowBox[{"48", " ", 
              SuperscriptBox["\[Lambda]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"303", "+", 
                RowBox[{"112", " ", "\[Xi]"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Lambda]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"4860", "+", 
                RowBox[{"6456", " ", "\[Xi]"}], "+", 
                RowBox[{"896", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           SuperscriptBox["\[Eta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", "\[Xi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"1368576", " ", 
              SuperscriptBox["\[Lambda]", "8"]}], "-", 
             RowBox[{"531", " ", 
              SuperscriptBox["\[Xi]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"9", "+", 
                RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}], "+", 
             RowBox[{"10368", " ", 
              SuperscriptBox["\[Lambda]", "7"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "426"}], "+", 
                RowBox[{"113", " ", "\[Xi]"}]}], ")"}]}], "-", 
             RowBox[{"1728", " ", 
              SuperscriptBox["\[Lambda]", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2484"}], "+", 
                RowBox[{"2793", " ", "\[Xi]"}], "+", 
                RowBox[{"1784", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"6", " ", "\[Lambda]", " ", 
              SuperscriptBox["\[Xi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"46332", "+", 
                RowBox[{"24417", " ", "\[Xi]"}], "+", 
                RowBox[{"3020", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
             RowBox[{"12", " ", 
              SuperscriptBox["\[Lambda]", "2"], " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"45198", "+", 
                RowBox[{"129789", " ", "\[Xi]"}], "+", 
                RowBox[{"46464", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"4168", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
             RowBox[{"288", " ", 
              SuperscriptBox["\[Lambda]", "5"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3888"}], "+", 
                RowBox[{"17766", " ", "\[Xi]"}], "+", 
                RowBox[{"31671", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"6232", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "-", 
             RowBox[{"48", " ", 
              SuperscriptBox["\[Lambda]", "4"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{"15066", "+", 
                RowBox[{"185031", " ", "\[Xi]"}], "+", 
                RowBox[{"88914", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"8896", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Lambda]", "3"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "34992"}], "+", 
                RowBox[{"468504", " ", "\[Xi]"}], "+", 
                RowBox[{"467829", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"99060", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"4624", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Lambda]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "\[Lambda]"}], "-", "\[Xi]"}], ")"}], " ", 
        SuperscriptBox["\[Xi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"12", " ", 
           SuperscriptBox["\[Lambda]", "2"]}], "+", 
          RowBox[{"3", " ", "\[Xi]"}], "-", 
          RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "12"}], " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "+", 
           RowBox[{"\[Eta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "9"}], "+", 
              RowBox[{"6", " ", "\[Lambda]"}], "-", 
              RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}], "-", 
           RowBox[{"3", " ", "\[Xi]"}], "+", 
           RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "2"]}], 
       ")"}]}], "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"\[Eta]", " ", 
        SuperscriptBox["\[Lambda]", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "+", 
           RowBox[{"3", " ", "\[Xi]"}], "-", 
           RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"\[Xi]", "-", 
           RowBox[{"2", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "2"]}]], 
      RowBox[{"15360", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "9"}], " ", 
          SuperscriptBox["\[Lambda]", "4"], " ", 
          SuperscriptBox["\[Xi]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"12", " ", 
              SuperscriptBox["\[Lambda]", "2"]}], "+", 
             RowBox[{"3", " ", "\[Xi]"}], "-", 
             RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "2"], 
          " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"72", " ", 
             SuperscriptBox["\[Lambda]", "4"]}], "+", 
            RowBox[{
             SuperscriptBox["\[Lambda]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"360", "-", 
               RowBox[{"48", " ", "\[Xi]"}]}], ")"}]}], "+", 
            RowBox[{"4", " ", "\[Lambda]", " ", 
             RowBox[{"(", 
              RowBox[{"15", "-", 
               RowBox[{"8", " ", "\[Xi]"}]}], ")"}], " ", "\[Xi]"}], "+", 
            RowBox[{"17", " ", 
             SuperscriptBox["\[Xi]", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["\[Lambda]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "90"}], "-", 
               RowBox[{"24", " ", "\[Xi]"}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{
          FractionBox["1", "8"], " ", 
          SuperscriptBox["\[Eta]", "2"], " ", 
          SuperscriptBox["\[Lambda]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", "\[Xi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3732480", " ", 
             SuperscriptBox["\[Lambda]", "9"]}], "-", 
            RowBox[{"78993", " ", 
             SuperscriptBox["\[Xi]", "5"]}], "-", 
            RowBox[{"20736", " ", 
             SuperscriptBox["\[Lambda]", "8"], " ", 
             RowBox[{"(", 
              RowBox[{"312", "+", 
               RowBox[{"985", " ", "\[Xi]"}]}], ")"}]}], "+", 
            RowBox[{"36", " ", "\[Lambda]", " ", 
             SuperscriptBox["\[Xi]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "249"}], "+", 
               RowBox[{"11632", " ", "\[Xi]"}]}], ")"}]}], "+", 
            RowBox[{"6912", " ", 
             SuperscriptBox["\[Lambda]", "7"], " ", 
             RowBox[{"(", 
              RowBox[{"414", "-", 
               RowBox[{"855", " ", "\[Xi]"}], "+", 
               RowBox[{"3340", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[Lambda]", "2"], " ", 
             SuperscriptBox["\[Xi]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "52731"}], "+", 
               RowBox[{"128268", " ", "\[Xi]"}], "+", 
               RowBox[{"101168", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
            RowBox[{"3456", " ", 
             SuperscriptBox["\[Lambda]", "6"], " ", 
             RowBox[{"(", 
              RowBox[{"54", "-", 
               RowBox[{"2364", " ", "\[Xi]"}], "+", 
               RowBox[{"2237", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"3140", " ", 
                SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
            RowBox[{"192", " ", 
             SuperscriptBox["\[Lambda]", "5"], " ", "\[Xi]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "9639"}], "-", 
               RowBox[{"64305", " ", "\[Xi]"}], "+", 
               RowBox[{"73266", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"12160", " ", 
                SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["\[Lambda]", "3"], " ", 
             SuperscriptBox["\[Xi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "41067"}], "-", 
               RowBox[{"139212", " ", "\[Xi]"}], "+", 
               RowBox[{"262212", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"41560", " ", 
                SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "-", 
            RowBox[{"32", " ", 
             SuperscriptBox["\[Lambda]", "4"], " ", "\[Xi]", " ", 
             RowBox[{"(", 
              RowBox[{"1458", "-", 
               RowBox[{"164025", " ", "\[Xi]"}], "+", 
               RowBox[{"68760", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"172692", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "+", 
               RowBox[{"5960", " ", 
                SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          FractionBox["1", "16"], " ", 
          SuperscriptBox["\[Eta]", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"7464960", " ", 
             SuperscriptBox["\[Lambda]", "10"]}], "+", 
            RowBox[{"24489", " ", 
             SuperscriptBox["\[Xi]", "6"]}], "+", 
            RowBox[{"1244160", " ", 
             SuperscriptBox["\[Lambda]", "9"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "9"}], "+", 
               RowBox[{"8", " ", "\[Xi]"}]}], ")"}]}], "-", 
            RowBox[{"144", " ", "\[Lambda]", " ", 
             SuperscriptBox["\[Xi]", "5"], " ", 
             RowBox[{"(", 
              RowBox[{"468", "+", 
               RowBox[{"1021", " ", "\[Xi]"}]}], ")"}]}], "-", 
            RowBox[{"20736", " ", 
             SuperscriptBox["\[Lambda]", "8"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "270"}], "+", 
               RowBox[{"1530", " ", "\[Xi]"}], "+", 
               RowBox[{"79", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
            RowBox[{"6912", " ", 
             SuperscriptBox["\[Lambda]", "7"], " ", "\[Xi]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4185"}], "-", 
               RowBox[{"540", " ", "\[Xi]"}], "+", 
               RowBox[{"2084", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
            RowBox[{"72", " ", 
             SuperscriptBox["\[Lambda]", "2"], " ", 
             SuperscriptBox["\[Xi]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"6939", "+", 
               RowBox[{"13314", " ", "\[Xi]"}], "+", 
               RowBox[{"4996", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
            RowBox[{"2304", " ", 
             SuperscriptBox["\[Lambda]", "6"], " ", "\[Xi]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3645"}], "+", 
               RowBox[{"7533", " ", "\[Xi]"}], "+", 
               RowBox[{"14589", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"4526", " ", 
                SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "-", 
            RowBox[{"48", " ", 
             SuperscriptBox["\[Lambda]", "3"], " ", 
             SuperscriptBox["\[Xi]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"53217", "+", 
               RowBox[{"95580", " ", "\[Xi]"}], "+", 
               RowBox[{"74772", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"9296", " ", 
                SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "-", 
            RowBox[{"192", " ", 
             SuperscriptBox["\[Lambda]", "5"], " ", 
             SuperscriptBox["\[Xi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"103275", "+", 
               RowBox[{"181872", " ", "\[Xi]"}], "+", 
               RowBox[{"116028", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"14096", " ", 
                SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
            RowBox[{"32", " ", 
             SuperscriptBox["\[Lambda]", "4"], " ", 
             SuperscriptBox["\[Xi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"172773", "+", 
               RowBox[{"520263", " ", "\[Xi]"}], "+", 
               RowBox[{"503145", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"166536", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "+", 
               RowBox[{"7688", " ", 
                SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"90", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "+", "\[Xi]", "-", 
           RowBox[{"4", " ", "\[Lambda]", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", "\[Xi]"}], ")"}]}]}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"12", " ", 
           SuperscriptBox["\[Lambda]", "2"]}], "-", 
          RowBox[{"3", " ", "\[Xi]"}], "-", 
          RowBox[{"4", " ", "\[Lambda]", " ", 
           RowBox[{"(", 
            RowBox[{"9", "+", "\[Xi]"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"27", " ", 
           SuperscriptBox["\[Eta]", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "9"}], "+", 
              RowBox[{"6", " ", "\[Lambda]"}], "-", 
              RowBox[{"2", " ", "\[Xi]"}]}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"36", " ", 
              SuperscriptBox["\[Lambda]", "3"]}], "-", 
             RowBox[{"30", " ", 
              SuperscriptBox["\[Lambda]", "2"], " ", "\[Xi]"}], "+", 
             RowBox[{"9", " ", "\[Lambda]", " ", 
              SuperscriptBox["\[Xi]", "2"]}], "-", 
             SuperscriptBox["\[Xi]", "3"]}], ")"}]}], "+", 
          RowBox[{"6", " ", "\[Lambda]", " ", 
           SuperscriptBox["\[Xi]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", " ", 
               SuperscriptBox["\[Lambda]", "2"]}], "+", 
              RowBox[{"3", " ", "\[Xi]"}], "-", 
              RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "2"], 
           " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"1692", " ", 
              SuperscriptBox["\[Lambda]", "4"]}], "-", 
             RowBox[{"15", " ", 
              SuperscriptBox["\[Xi]", "2"]}], "-", 
             RowBox[{"9", " ", "\[Lambda]", " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{"47", "+", 
                RowBox[{"6", " ", "\[Xi]"}]}], ")"}]}], "-", 
             RowBox[{"24", " ", 
              SuperscriptBox["\[Lambda]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"171", "+", 
                RowBox[{"47", " ", "\[Xi]"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Lambda]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1809", "+", 
                RowBox[{"1530", " ", "\[Xi]"}], "+", 
                RowBox[{"188", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Eta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", "\[Xi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"497664", " ", 
              SuperscriptBox["\[Lambda]", "8"]}], "-", 
             RowBox[{"504", " ", 
              SuperscriptBox["\[Xi]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"9", "+", 
                RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}], "-", 
             RowBox[{"2592", " ", 
              SuperscriptBox["\[Lambda]", "7"], " ", 
              RowBox[{"(", 
               RowBox[{"696", "+", 
                RowBox[{"839", " ", "\[Xi]"}]}], ")"}]}], "-", 
             RowBox[{"3", " ", "\[Lambda]", " ", 
              SuperscriptBox["\[Xi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"47061", "+", 
                RowBox[{"13896", " ", "\[Xi]"}], "+", 
                RowBox[{"988", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"432", " ", 
              SuperscriptBox["\[Lambda]", "6"], " ", 
              RowBox[{"(", 
               RowBox[{"4644", "+", 
                RowBox[{"18219", " ", "\[Xi]"}], "+", 
                RowBox[{"5432", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
             RowBox[{"72", " ", 
              SuperscriptBox["\[Lambda]", "5"], " ", 
              RowBox[{"(", 
               RowBox[{"8748", "+", 
                RowBox[{"124929", " ", "\[Xi]"}], "+", 
                RowBox[{"100011", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"15016", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["\[Lambda]", "4"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{"270945", "+", 
                RowBox[{"618543", " ", "\[Xi]"}], "+", 
                RowBox[{"218490", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"19168", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Lambda]", "2"], " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"634959", "+", 
                RowBox[{"922914", " ", "\[Xi]"}], "+", 
                RowBox[{"250524", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"19736", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Lambda]", "3"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{"78732", "+", 
                RowBox[{"1690065", " ", "\[Xi]"}], "+", 
                RowBox[{"1136970", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"201156", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"9328", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Lambda]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "\[Lambda]"}], "-", "\[Xi]"}], ")"}], " ", 
        SuperscriptBox["\[Xi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "+", 
           RowBox[{"3", " ", "\[Xi]"}], "-", 
           RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "5"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "12"}], " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "+", 
           RowBox[{"\[Eta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "9"}], "+", 
              RowBox[{"6", " ", "\[Lambda]"}], "-", 
              RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}], "-", 
           RowBox[{"3", " ", "\[Xi]"}], "+", 
           RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "2"]}], 
       ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"5760", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", 
           SuperscriptBox["\[Eta]", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"9", "-", 
              RowBox[{"6", " ", "\[Lambda]"}], "+", 
              RowBox[{"2", " ", "\[Xi]"}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"15552", " ", 
              SuperscriptBox["\[Lambda]", "6"]}], "-", 
             RowBox[{"5", " ", 
              SuperscriptBox["\[Xi]", "4"]}], "-", 
             RowBox[{"3888", " ", 
              SuperscriptBox["\[Lambda]", "5"], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", 
                RowBox[{"5", " ", "\[Xi]"}]}], ")"}]}], "-", 
             RowBox[{"\[Lambda]", " ", 
              SuperscriptBox["\[Xi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"225", "+", 
                RowBox[{"16", " ", "\[Xi]"}]}], ")"}]}], "+", 
             RowBox[{"432", " ", 
              SuperscriptBox["\[Lambda]", "4"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{"61", "+", 
                RowBox[{"21", " ", "\[Xi]"}]}], ")"}]}], "+", 
             RowBox[{"144", " ", 
              SuperscriptBox["\[Lambda]", "2"], " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"30", "+", 
                RowBox[{"13", " ", "\[Xi]"}], "+", 
                SuperscriptBox["\[Xi]", "2"]}], ")"}]}], "-", 
             RowBox[{"144", " ", 
              SuperscriptBox["\[Lambda]", "3"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{"75", "+", 
                RowBox[{"87", " ", "\[Xi]"}], "+", 
                RowBox[{"13", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["\[Lambda]", "2"], " ", "\[Xi]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", " ", 
               SuperscriptBox["\[Lambda]", "2"]}], "+", 
              RowBox[{"3", " ", "\[Xi]"}], "-", 
              RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "2"], 
           " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"7776", " ", 
              SuperscriptBox["\[Lambda]", "6"]}], "-", 
             RowBox[{"81", " ", 
              SuperscriptBox["\[Xi]", "3"]}], "-", 
             RowBox[{"432", " ", 
              SuperscriptBox["\[Lambda]", "5"], " ", 
              RowBox[{"(", 
               RowBox[{"65", "+", 
                RowBox[{"18", " ", "\[Xi]"}]}], ")"}]}], "+", 
             RowBox[{"3", " ", "\[Lambda]", " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "261"}], "+", 
                RowBox[{"50", " ", "\[Xi]"}]}], ")"}]}], "+", 
             RowBox[{"864", " ", 
              SuperscriptBox["\[Lambda]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"18", "+", 
                RowBox[{"23", " ", "\[Xi]"}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Lambda]", "2"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{"972", "+", 
                RowBox[{"1251", " ", "\[Xi]"}], "+", 
                RowBox[{"64", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
             RowBox[{"72", " ", 
              SuperscriptBox["\[Lambda]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"54", "+", 
                RowBox[{"195", " ", "\[Xi]"}], "+", 
                RowBox[{"54", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["\[Eta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6718464", " ", 
              SuperscriptBox["\[Lambda]", "11"]}], "-", 
             RowBox[{"459", " ", 
              SuperscriptBox["\[Xi]", "6"]}], "-", 
             RowBox[{"746496", " ", 
              SuperscriptBox["\[Lambda]", "10"], " ", 
              RowBox[{"(", 
               RowBox[{"29", "+", 
                RowBox[{"44", " ", "\[Xi]"}]}], ")"}]}], "+", 
             RowBox[{"27", " ", "\[Lambda]", " ", 
              SuperscriptBox["\[Xi]", "5"], " ", 
              RowBox[{"(", 
               RowBox[{"1125", "+", 
                RowBox[{"364", " ", "\[Xi]"}]}], ")"}]}], "+", 
             RowBox[{"62208", " ", 
              SuperscriptBox["\[Lambda]", "9"], " ", 
              RowBox[{"(", 
               RowBox[{"348", "+", 
                RowBox[{"1611", " ", "\[Xi]"}], "+", 
                RowBox[{"700", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
             RowBox[{"72", " ", 
              SuperscriptBox["\[Lambda]", "2"], " ", 
              SuperscriptBox["\[Xi]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"5103", "+", 
                RowBox[{"4905", " ", "\[Xi]"}], "+", 
                RowBox[{"862", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
             RowBox[{"41472", " ", 
              SuperscriptBox["\[Lambda]", "8"], " ", 
              RowBox[{"(", 
               RowBox[{"162", "+", 
                RowBox[{"2601", " ", "\[Xi]"}], "+", 
                RowBox[{"3027", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"640", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
             RowBox[{"3456", " ", 
              SuperscriptBox["\[Lambda]", "7"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{"14985", "+", 
                RowBox[{"39717", " ", "\[Xi]"}], "+", 
                RowBox[{"20852", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"2440", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Lambda]", "3"], " ", 
              SuperscriptBox["\[Xi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"255150", "+", 
                RowBox[{"775413", " ", "\[Xi]"}], "+", 
                RowBox[{"370872", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"41024", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
             RowBox[{"192", " ", 
              SuperscriptBox["\[Lambda]", "5"], " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"94770", "+", 
                RowBox[{"217971", " ", "\[Xi]"}], "+", 
                RowBox[{"115794", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"16908", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"464", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "-", 
             RowBox[{"576", " ", 
              SuperscriptBox["\[Lambda]", "6"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{"18954", "+", 
                RowBox[{"125307", " ", "\[Xi]"}], "+", 
                RowBox[{"135066", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"37296", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"2368", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "-", 
             RowBox[{"16", " ", 
              SuperscriptBox["\[Lambda]", "4"], " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"144342", "+", 
                RowBox[{"702756", " ", "\[Xi]"}], "+", 
                RowBox[{"728595", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"193752", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"12320", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"\[Eta]", " ", "\[Lambda]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "\[Lambda]"}], "-", "\[Xi]"}], ")"}], " ", 
        "\[Xi]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "+", 
           RowBox[{"3", " ", "\[Xi]"}], "-", 
           RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "4"]}], 
       ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"34560", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"12", " ", 
           SuperscriptBox["\[Lambda]", "2"]}], "+", "\[Xi]", "-", 
          RowBox[{"4", " ", "\[Lambda]", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", "\[Xi]"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Lambda]", "4"], " ", "\[Xi]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"72", " ", 
               SuperscriptBox["\[Lambda]", "3"]}], "-", 
              RowBox[{"12", " ", 
               SuperscriptBox["\[Lambda]", "2"], " ", "\[Xi]"}], "+", 
              RowBox[{"2", " ", "\[Lambda]", " ", 
               RowBox[{"(", 
                RowBox[{"9", "-", 
                 RowBox[{"2", " ", "\[Xi]"}]}], ")"}], " ", "\[Xi]"}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["\[Xi]", "2"]}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"216", " ", 
              SuperscriptBox["\[Lambda]", "4"]}], "+", 
             RowBox[{"\[Lambda]", " ", 
              RowBox[{"(", 
               RowBox[{"99", "-", 
                RowBox[{"34", " ", "\[Xi]"}]}], ")"}], " ", "\[Xi]"}], "+", 
             RowBox[{"21", " ", 
              SuperscriptBox["\[Xi]", "2"]}], "-", 
             RowBox[{"36", " ", 
              SuperscriptBox["\[Lambda]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"4", " ", "\[Xi]"}]}], ")"}]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["\[Lambda]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"54", "+", 
                RowBox[{"19", " ", "\[Xi]"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["9", "256"], " ", 
           SuperscriptBox["\[Eta]", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "3"], " ", "\[Xi]", 
           " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"746496", " ", 
              SuperscriptBox["\[Lambda]", "11"]}], "+", 
             RowBox[{"27", " ", 
              SuperscriptBox["\[Xi]", "6"]}], "-", 
             RowBox[{"746496", " ", 
              SuperscriptBox["\[Lambda]", "10"], " ", 
              RowBox[{"(", 
               RowBox[{"23", "+", 
                RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}], "-", 
             RowBox[{"243", " ", "\[Lambda]", " ", 
              SuperscriptBox["\[Xi]", "5"], " ", 
              RowBox[{"(", 
               RowBox[{"15", "+", 
                RowBox[{"4", " ", "\[Xi]"}]}], ")"}]}], "+", 
             RowBox[{"62208", " ", 
              SuperscriptBox["\[Lambda]", "9"], " ", 
              RowBox[{"(", 
               RowBox[{"1920", "+", 
                RowBox[{"429", " ", "\[Xi]"}], "+", 
                RowBox[{"20", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"36", " ", 
              SuperscriptBox["\[Lambda]", "2"], " ", 
              SuperscriptBox["\[Xi]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "567"}], "+", 
                RowBox[{"306", " ", "\[Xi]"}], "+", 
                RowBox[{"88", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
             RowBox[{"6912", " ", 
              SuperscriptBox["\[Lambda]", "8"], " ", 
              RowBox[{"(", 
               RowBox[{"50544", "+", 
                RowBox[{"19764", " ", "\[Xi]"}], "+", 
                RowBox[{"2295", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"80", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Lambda]", "3"], " ", 
              SuperscriptBox["\[Xi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"349920", "+", 
                RowBox[{"238869", " ", "\[Xi]"}], "+", 
                RowBox[{"45576", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"2848", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
             RowBox[{"3456", " ", 
              SuperscriptBox["\[Lambda]", "7"], " ", 
              RowBox[{"(", 
               RowBox[{"128304", "+", 
                RowBox[{"76464", " ", "\[Xi]"}], "+", 
                RowBox[{"14571", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"1220", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"40", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "+", 
             RowBox[{"32", " ", 
              SuperscriptBox["\[Lambda]", "4"], " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"472392", "+", 
                RowBox[{"234738", " ", "\[Xi]"}], "+", 
                RowBox[{"41877", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"4464", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"248", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "-", 
             RowBox[{"1152", " ", 
              SuperscriptBox["\[Lambda]", "6"], " ", 
              RowBox[{"(", 
               RowBox[{"174960", "+", 
                RowBox[{"151632", " ", "\[Xi]"}], "+", 
                RowBox[{"32157", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"3324", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"300", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"16", " ", 
                 SuperscriptBox["\[Xi]", "5"]}]}], ")"}]}], "+", 
             RowBox[{"32", " ", 
              SuperscriptBox["\[Lambda]", "5"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{"314928", "-", 
                RowBox[{"699840", " ", "\[Xi]"}], "-", 
                RowBox[{"306909", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "-", 
                RowBox[{"39528", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "-", 
                RowBox[{"1512", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"32", " ", 
                 SuperscriptBox["\[Xi]", "5"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["1", "8"], " ", 
           SuperscriptBox["\[Eta]", "2"], " ", 
           SuperscriptBox["\[Lambda]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1512"}], " ", 
              SuperscriptBox["\[Xi]", "7"]}], "+", 
             RowBox[{"2239488", " ", 
              SuperscriptBox["\[Lambda]", "11"], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", 
                RowBox[{"3", " ", "\[Xi]"}]}], ")"}]}], "+", 
             RowBox[{"9", " ", "\[Lambda]", " ", 
              SuperscriptBox["\[Xi]", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2619"}], "+", 
                RowBox[{"770", " ", "\[Xi]"}]}], ")"}]}], "-", 
             RowBox[{"373248", " ", 
              SuperscriptBox["\[Lambda]", "10"], " ", 
              RowBox[{"(", 
               RowBox[{"96", "+", 
                RowBox[{"65", " ", "\[Xi]"}], "+", 
                RowBox[{"27", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["\[Lambda]", "2"], " ", 
              SuperscriptBox["\[Xi]", "5"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5427"}], "-", 
                RowBox[{"25353", " ", "\[Xi]"}], "+", 
                RowBox[{"680", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"6912", " ", 
              SuperscriptBox["\[Lambda]", "6"], " ", 
              SuperscriptBox["\[Xi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"873", "-", 
                RowBox[{"551", " ", "\[Xi]"}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
             RowBox[{"186624", " ", 
              SuperscriptBox["\[Lambda]", "9"], " ", 
              RowBox[{"(", 
               RowBox[{"144", "+", 
                RowBox[{"130", " ", "\[Xi]"}], "+", 
                RowBox[{"139", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"30", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "-", 
             RowBox[{"20736", " ", 
              SuperscriptBox["\[Lambda]", "8"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{"3996", "+", 
                RowBox[{"819", " ", "\[Xi]"}], "+", 
                RowBox[{"641", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"60", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
             RowBox[{"3456", " ", 
              SuperscriptBox["\[Lambda]", "7"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{"21384", "+", 
                RowBox[{"405", " ", "\[Xi]"}], "+", 
                RowBox[{"3774", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"868", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Lambda]", "3"], " ", 
              SuperscriptBox["\[Xi]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "465102"}], "-", 
                RowBox[{"136323", " ", "\[Xi]"}], "+", 
                RowBox[{"51480", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"2432", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["\[Lambda]", "4"], " ", 
              SuperscriptBox["\[Xi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"603612", "-", 
                RowBox[{"138753", " ", "\[Xi]"}], "-", 
                RowBox[{"31671", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"7872", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"752", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "-", 
             RowBox[{"96", " ", 
              SuperscriptBox["\[Lambda]", "5"], " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "174960"}], "+", 
                RowBox[{"115911", " ", "\[Xi]"}], "-", 
                RowBox[{"42228", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "-", 
                RowBox[{"72", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"1048", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"48", " ", 
                 SuperscriptBox["\[Xi]", "5"]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"\[Eta]", " ", 
        SuperscriptBox["\[Lambda]", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "\[Lambda]"}], "-", "\[Xi]"}], ")"}], " ", 
        "\[Xi]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "+", 
           RowBox[{"3", " ", "\[Xi]"}], "-", 
           RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "6"]}], 
       ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"7680", " ", "\[Eta]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"\[Pi]", "-", 
           RowBox[{"2", " ", "\[Pi]", " ", "\[Lambda]"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "9"}], "+", 
          RowBox[{"6", " ", "\[Lambda]"}], "-", 
          RowBox[{"2", " ", "\[Xi]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "\[Lambda]"}], "-", "\[Xi]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"12", " ", "\[Lambda]"}], "-", "\[Xi]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Xi]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", " ", 
               SuperscriptBox["\[Lambda]", "2"]}], "+", 
              RowBox[{"3", " ", "\[Xi]"}], "-", 
              RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "2"], 
           " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"207360", " ", 
              SuperscriptBox["\[Lambda]", "8"]}], "+", 
             RowBox[{"243", " ", 
              SuperscriptBox["\[Xi]", "4"]}], "-", 
             RowBox[{"648", " ", "\[Lambda]", " ", 
              SuperscriptBox["\[Xi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"9", "+", 
                RowBox[{"4", " ", "\[Xi]"}]}], ")"}]}], "-", 
             RowBox[{"34560", " ", 
              SuperscriptBox["\[Lambda]", "7"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "9"}], "+", 
                RowBox[{"8", " ", "\[Xi]"}]}], ")"}]}], "+", 
             RowBox[{"108", " ", 
              SuperscriptBox["\[Lambda]", "2"], " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"81", "+", 
                RowBox[{"324", " ", "\[Xi]"}], "+", 
                RowBox[{"76", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"1728", " ", 
              SuperscriptBox["\[Lambda]", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "891"}], "-", 
                RowBox[{"30", " ", "\[Xi]"}], "+", 
                RowBox[{"80", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
             RowBox[{"384", " ", 
              SuperscriptBox["\[Lambda]", "5"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3645"}], "-", 
                RowBox[{"1944", " ", "\[Xi]"}], "+", 
                RowBox[{"405", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"80", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "-", 
             RowBox[{"48", " ", 
              SuperscriptBox["\[Lambda]", "3"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1458"}], "+", 
                RowBox[{"1215", " ", "\[Xi]"}], "+", 
                RowBox[{"1674", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"200", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["\[Lambda]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "26244"}], "-", 
                RowBox[{"33534", " ", "\[Xi]"}], "+", 
                RowBox[{"5589", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"4680", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"160", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Eta]", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"9", "-", 
              RowBox[{"6", " ", "\[Lambda]"}], "+", 
              RowBox[{"2", " ", "\[Xi]"}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"933120", " ", 
              SuperscriptBox["\[Lambda]", "8"]}], "-", 
             RowBox[{"77760", " ", 
              SuperscriptBox["\[Lambda]", "7"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "45"}], "+", 
                RowBox[{"8", " ", "\[Xi]"}]}], ")"}]}], "-", 
             RowBox[{"2592", " ", 
              SuperscriptBox["\[Lambda]", "6"], " ", 
              RowBox[{"(", 
               RowBox[{"1377", "+", 
                RowBox[{"1881", " ", "\[Xi]"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"432", " ", 
              SuperscriptBox["\[Lambda]", "5"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{"20493", "+", 
                RowBox[{"5544", " ", "\[Xi]"}], "+", 
                RowBox[{"32", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["\[Xi]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"4131", "+", 
                RowBox[{"1656", " ", "\[Xi]"}], "+", 
                RowBox[{"200", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"144", " ", 
              SuperscriptBox["\[Lambda]", "4"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "34263"}], "-", 
                RowBox[{"36774", " ", "\[Xi]"}], "-", 
                RowBox[{"2025", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"352", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "-", 
             RowBox[{"12", " ", 
              SuperscriptBox["\[Lambda]", "3"], " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "356481"}], "-", 
                RowBox[{"53622", " ", "\[Xi]"}], "+", 
                RowBox[{"12276", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"1792", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "-", 
             RowBox[{"3", " ", "\[Lambda]", " ", 
              SuperscriptBox["\[Xi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"54675", "+", 
                RowBox[{"78894", " ", "\[Xi]"}], "+", 
                RowBox[{"20808", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"1840", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Lambda]", "2"], " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "859491"}], "-", 
                RowBox[{"150903", " ", "\[Xi]"}], "+", 
                RowBox[{"130572", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"27576", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"1216", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Eta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", "\[Xi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"44789760", " ", 
              SuperscriptBox["\[Lambda]", "11"]}], "-", 
             RowBox[{"373248", " ", 
              SuperscriptBox["\[Lambda]", "10"], " ", 
              RowBox[{"(", 
               RowBox[{"711", "+", 
                RowBox[{"200", " ", "\[Xi]"}]}], ")"}]}], "+", 
             RowBox[{"559872", " ", 
              SuperscriptBox["\[Lambda]", "9"], " ", 
              RowBox[{"(", 
               RowBox[{"972", "+", 
                RowBox[{"865", " ", "\[Xi]"}], "+", 
                RowBox[{"80", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"81", " ", 
              SuperscriptBox["\[Xi]", "5"], " ", 
              RowBox[{"(", 
               RowBox[{"3807", "+", 
                RowBox[{"1638", " ", "\[Xi]"}], "+", 
                RowBox[{"176", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
             RowBox[{"10368", " ", 
              SuperscriptBox["\[Lambda]", "8"], " ", 
              RowBox[{"(", 
               RowBox[{"47385", "+", 
                RowBox[{"107487", " ", "\[Xi]"}], "+", 
                RowBox[{"32724", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"800", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "-", 
             RowBox[{"27", " ", "\[Lambda]", " ", 
              SuperscriptBox["\[Xi]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "15309"}], "+", 
                RowBox[{"67878", " ", "\[Xi]"}], "+", 
                RowBox[{"27972", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"2720", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
             RowBox[{"2592", " ", 
              SuperscriptBox["\[Lambda]", "6"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "255879"}], "-", 
                RowBox[{"361827", " ", "\[Xi]"}], "-", 
                RowBox[{"99018", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "-", 
                RowBox[{"1360", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"640", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "+", 
             RowBox[{"162", " ", 
              SuperscriptBox["\[Lambda]", "2"], " ", 
              SuperscriptBox["\[Xi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5103"}], "+", 
                RowBox[{"10530", " ", "\[Xi]"}], "+", 
                RowBox[{"38880", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"11656", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"864", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "-", 
             RowBox[{"1728", " ", 
              SuperscriptBox["\[Lambda]", "7"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "104976"}], "-", 
                RowBox[{"702027", " ", "\[Xi]"}], "-", 
                RowBox[{"478791", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "-", 
                RowBox[{"59220", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"1600", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Lambda]", "4"], " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "20844297"}], "-", 
                RowBox[{"19361511", " ", "\[Xi]"}], "-", 
                RowBox[{"1129950", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"1342656", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"175680", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"2560", " ", 
                 SuperscriptBox["\[Xi]", "5"]}]}], ")"}]}], "-", 
             RowBox[{"48", " ", 
              SuperscriptBox["\[Lambda]", "5"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3661038"}], "-", 
                RowBox[{"11514555", " ", "\[Xi]"}], "-", 
                RowBox[{"5790447", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "-", 
                RowBox[{"276696", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"120528", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"6400", " ", 
                 SuperscriptBox["\[Xi]", "5"]}]}], ")"}]}], "-", 
             RowBox[{"12", " ", 
              SuperscriptBox["\[Lambda]", "3"], " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2716254"}], "-", 
                RowBox[{"3654477", " ", "\[Xi]"}], "-", 
                RowBox[{"5103", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"924372", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"195408", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"8768", " ", 
                 SuperscriptBox["\[Xi]", "5"]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Xi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", "\[Lambda]"}], "+", "\[Xi]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"12", " ", 
           SuperscriptBox["\[Lambda]", "2"]}], "-", 
          RowBox[{"\[Eta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9"}], "+", 
             RowBox[{"6", " ", "\[Lambda]"}], "-", 
             RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}], "+", 
          RowBox[{"3", " ", "\[Xi]"}], "-", 
          RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "12"}], " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "-", 
           RowBox[{"3", " ", "\[Xi]"}], "+", 
           RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "7"]}], 
       ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"180", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "\[Eta]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "+", "\[Xi]", "-", 
           RowBox[{"4", " ", "\[Lambda]", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", "\[Xi]"}], ")"}]}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"27", " ", 
           SuperscriptBox["\[Eta]", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"9", "-", 
              RowBox[{"6", " ", "\[Lambda]"}], "+", 
              RowBox[{"2", " ", "\[Xi]"}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"15552", " ", 
              SuperscriptBox["\[Lambda]", "7"]}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["\[Xi]", "5"]}], "-", 
             RowBox[{"2592", " ", 
              SuperscriptBox["\[Lambda]", "6"], " ", 
              RowBox[{"(", 
               RowBox[{"28", "+", 
                RowBox[{"9", " ", "\[Xi]"}]}], ")"}]}], "-", 
             RowBox[{"\[Lambda]", " ", 
              SuperscriptBox["\[Xi]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"153", "+", 
                RowBox[{"40", " ", "\[Xi]"}]}], ")"}]}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["\[Lambda]", "2"], " ", 
              SuperscriptBox["\[Xi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"135", "+", 
                RowBox[{"32", " ", "\[Xi]"}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"1296", " ", 
              SuperscriptBox["\[Lambda]", "5"], " ", 
              RowBox[{"(", 
               RowBox[{"48", "+", 
                RowBox[{"62", " ", "\[Xi]"}], "+", 
                RowBox[{"11", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
             RowBox[{"144", " ", 
              SuperscriptBox["\[Lambda]", "4"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{"342", "+", 
                RowBox[{"231", " ", "\[Xi]"}], "+", 
                RowBox[{"31", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["\[Lambda]", "3"], " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1089", "+", 
                RowBox[{"482", " ", "\[Xi]"}], "+", 
                RowBox[{"60", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["\[Lambda]", "2"], " ", 
           SuperscriptBox["\[Xi]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", " ", 
               SuperscriptBox["\[Lambda]", "2"]}], "+", 
              RowBox[{"3", " ", "\[Xi]"}], "-", 
              RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "2"], 
           " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"90720", " ", 
              SuperscriptBox["\[Lambda]", "6"]}], "+", 
             RowBox[{"1629", " ", 
              SuperscriptBox["\[Xi]", "3"]}], "-", 
             RowBox[{"432", " ", 
              SuperscriptBox["\[Lambda]", "5"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "619"}], "+", 
                RowBox[{"210", " ", "\[Xi]"}]}], ")"}]}], "-", 
             RowBox[{"\[Lambda]", " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"9351", "+", 
                RowBox[{"8594", " ", "\[Xi]"}]}], ")"}]}], "+", 
             RowBox[{"864", " ", 
              SuperscriptBox["\[Lambda]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "563"}], "-", 
                RowBox[{"76", " ", "\[Xi]"}], "+", 
                RowBox[{"35", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Lambda]", "2"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "17388"}], "+", 
                RowBox[{"17631", " ", "\[Xi]"}], "+", 
                RowBox[{"6256", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
             RowBox[{"24", " ", 
              SuperscriptBox["\[Lambda]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "7236"}], "-", 
                RowBox[{"5571", " ", "\[Xi]"}], "+", 
                RowBox[{"1890", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"140", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Eta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", "\[Xi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"18662400", " ", 
              SuperscriptBox["\[Lambda]", "11"]}], "-", 
             RowBox[{"756", " ", 
              SuperscriptBox["\[Xi]", "6"]}], "-", 
             RowBox[{"1679616", " ", 
              SuperscriptBox["\[Lambda]", "10"], " ", 
              RowBox[{"(", 
               RowBox[{"60", "+", 
                RowBox[{"49", " ", "\[Xi]"}]}], ")"}]}], "+", 
             RowBox[{"18", " ", "\[Lambda]", " ", 
              SuperscriptBox["\[Xi]", "5"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "387"}], "+", 
                RowBox[{"193", " ", "\[Xi]"}]}], ")"}]}], "+", 
             RowBox[{"62208", " ", 
              SuperscriptBox["\[Lambda]", "9"], " ", 
              RowBox[{"(", 
               RowBox[{"3222", "+", 
                RowBox[{"7386", " ", "\[Xi]"}], "+", 
                RowBox[{"1705", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Lambda]", "2"], " ", 
              SuperscriptBox["\[Xi]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"292815", "+", 
                RowBox[{"139662", " ", "\[Xi]"}], "+", 
                RowBox[{"12908", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
             RowBox[{"36", " ", 
              SuperscriptBox["\[Lambda]", "3"], " ", 
              SuperscriptBox["\[Xi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "248913"}], "-", 
                RowBox[{"34065", " ", "\[Xi]"}], "+", 
                RowBox[{"14622", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"2044", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "-", 
             RowBox[{"1728", " ", 
              SuperscriptBox["\[Lambda]", "8"], " ", 
              RowBox[{"(", 
               RowBox[{"96552", "+", 
                RowBox[{"533763", " ", "\[Xi]"}], "+", 
                RowBox[{"296037", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"36920", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
             RowBox[{"5184", " ", 
              SuperscriptBox["\[Lambda]", "7"], " ", 
              RowBox[{"(", 
               RowBox[{"8748", "+", 
                RowBox[{"149769", " ", "\[Xi]"}], "+", 
                RowBox[{"169446", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"47492", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"3880", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "-", 
             RowBox[{"12", " ", 
              SuperscriptBox["\[Lambda]", "4"], " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"3768930", "+", 
                RowBox[{"5895585", " ", "\[Xi]"}], "+", 
                RowBox[{"1846233", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"221628", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"11216", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "-", 
             RowBox[{"144", " ", 
              SuperscriptBox["\[Lambda]", "6"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{"1650942", "+", 
                RowBox[{"4724973", " ", "\[Xi]"}], "+", 
                RowBox[{"2331675", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"393576", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"22480", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["\[Lambda]", "5"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{"708588", "+", 
                RowBox[{"16488522", " ", "\[Xi]"}], "+", 
                RowBox[{"13554216", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"3415419", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"351792", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"13168", " ", 
                 SuperscriptBox["\[Xi]", "5"]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Lambda]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "\[Lambda]"}], "-", "\[Xi]"}], ")"}], " ", 
        SuperscriptBox["\[Xi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "+", 
           RowBox[{"3", " ", "\[Xi]"}], "-", 
           RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "12"}], " ", 
           SuperscriptBox["\[Lambda]", "2"]}], "+", 
          RowBox[{"\[Eta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9"}], "+", 
             RowBox[{"6", " ", "\[Lambda]"}], "-", 
             RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}], "-", 
          RowBox[{"3", " ", "\[Xi]"}], "+", 
          RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}]}], ")"}]}], 
     "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"15360", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "63"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"], " ", 
           SuperscriptBox["\[Lambda]", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "\[Lambda]"}], "-", "\[Xi]"}], ")"}], "3"], 
           " ", 
           SuperscriptBox["\[Xi]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", " ", 
               SuperscriptBox["\[Lambda]", "2"]}], "+", 
              RowBox[{"3", " ", "\[Xi]"}], "-", 
              RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "2"]}], 
          "+", 
          RowBox[{
           FractionBox["1", "1024"], 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Eta]", "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"519561216", " ", 
               SuperscriptBox["\[Lambda]", "11"]}], "-", 
              RowBox[{"729", " ", 
               SuperscriptBox["\[Xi]", "7"]}], "-", 
              RowBox[{"161243136", " ", 
               SuperscriptBox["\[Lambda]", "10"], " ", 
               RowBox[{"(", 
                RowBox[{"13", "+", 
                 RowBox[{"5", " ", "\[Xi]"}]}], ")"}]}], "-", 
              RowBox[{"27", " ", "\[Lambda]", " ", 
               SuperscriptBox["\[Xi]", "6"], " ", 
               RowBox[{"(", 
                RowBox[{"2079", "+", 
                 RowBox[{"272", " ", "\[Xi]"}]}], ")"}]}], "+", 
              RowBox[{"432", " ", 
               SuperscriptBox["\[Lambda]", "2"], " ", 
               SuperscriptBox["\[Xi]", "5"], " ", 
               RowBox[{"(", 
                RowBox[{"861", "+", 
                 RowBox[{"1026", " ", "\[Xi]"}], "+", 
                 RowBox[{"142", " ", 
                  SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
              RowBox[{"62208", " ", 
               SuperscriptBox["\[Lambda]", "9"], " ", 
               RowBox[{"(", 
                RowBox[{"49392", "+", 
                 RowBox[{"40176", " ", "\[Xi]"}], "+", 
                 RowBox[{"7609", " ", 
                  SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
              RowBox[{"144", " ", 
               SuperscriptBox["\[Lambda]", "3"], " ", 
               SuperscriptBox["\[Xi]", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "17496"}], "+", 
                 RowBox[{"5763", " ", "\[Xi]"}], "+", 
                 RowBox[{"6378", " ", 
                  SuperscriptBox["\[Xi]", "2"]}], "+", 
                 RowBox[{"688", " ", 
                  SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "-", 
              RowBox[{"20736", " ", 
               SuperscriptBox["\[Lambda]", "8"], " ", 
               RowBox[{"(", 
                RowBox[{"93312", "+", 
                 RowBox[{"123408", " ", "\[Xi]"}], "+", 
                 RowBox[{"50292", " ", 
                  SuperscriptBox["\[Xi]", "2"]}], "+", 
                 RowBox[{"5725", " ", 
                  SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
              RowBox[{"32", " ", 
               SuperscriptBox["\[Lambda]", "4"], " ", 
               SuperscriptBox["\[Xi]", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "297432"}], "-", 
                 RowBox[{"386694", " ", "\[Xi]"}], "+", 
                 RowBox[{"15831", " ", 
                  SuperscriptBox["\[Xi]", "2"]}], "+", 
                 RowBox[{"21888", " ", 
                  SuperscriptBox["\[Xi]", "3"]}], "+", 
                 RowBox[{"568", " ", 
                  SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "-", 
              RowBox[{"864", " ", 
               SuperscriptBox["\[Lambda]", "5"], " ", 
               SuperscriptBox["\[Xi]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"30456", "-", 
                 RowBox[{"19008", " ", "\[Xi]"}], "-", 
                 RowBox[{"10939", " ", 
                  SuperscriptBox["\[Xi]", "2"]}], "+", 
                 RowBox[{"3632", " ", 
                  SuperscriptBox["\[Xi]", "3"]}], "+", 
                 RowBox[{"600", " ", 
                  SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "+", 
              RowBox[{"6912", " ", 
               SuperscriptBox["\[Lambda]", "7"], " ", 
               RowBox[{"(", 
                RowBox[{"69984", "+", 
                 RowBox[{"140616", " ", "\[Xi]"}], "+", 
                 RowBox[{"91242", " ", 
                  SuperscriptBox["\[Xi]", "2"]}], "+", 
                 RowBox[{"22887", " ", 
                  SuperscriptBox["\[Xi]", "3"]}], "+", 
                 RowBox[{"730", " ", 
                  SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "+", 
              RowBox[{"2304", " ", 
               SuperscriptBox["\[Lambda]", "6"], " ", "\[Xi]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "34992"}], "-", 
                 RowBox[{"25434", " ", "\[Xi]"}], "-", 
                 RowBox[{"22905", " ", 
                  SuperscriptBox["\[Xi]", "2"]}], "+", 
                 RowBox[{"972", " ", 
                  SuperscriptBox["\[Xi]", "3"]}], "+", 
                 RowBox[{"1382", " ", 
                  SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}]}], ")"}]}]}], "+", 
          RowBox[{
           FractionBox["1", "32"], " ", 
           SuperscriptBox["\[Eta]", "2"], " ", 
           SuperscriptBox["\[Lambda]", "2"], " ", "\[Xi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"167215104", " ", 
              SuperscriptBox["\[Lambda]", "11"]}], "+", 
             RowBox[{"27063", " ", 
              SuperscriptBox["\[Xi]", "6"]}], "-", 
             RowBox[{"746496", " ", 
              SuperscriptBox["\[Lambda]", "10"], " ", 
              RowBox[{"(", 
               RowBox[{"316", "+", 
                RowBox[{"35", " ", "\[Xi]"}]}], ")"}]}], "-", 
             RowBox[{"6", " ", "\[Lambda]", " ", 
              SuperscriptBox["\[Xi]", "5"], " ", 
              RowBox[{"(", 
               RowBox[{"73485", "+", 
                RowBox[{"48388", " ", "\[Xi]"}]}], ")"}]}], "-", 
             RowBox[{"373248", " ", 
              SuperscriptBox["\[Lambda]", "9"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "338"}], "+", 
                RowBox[{"399", " ", "\[Xi]"}], "+", 
                RowBox[{"630", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Lambda]", "2"], " ", 
              SuperscriptBox["\[Xi]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"685503", "+", 
                RowBox[{"1117458", " ", "\[Xi]"}], "+", 
                RowBox[{"306244", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"6912", " ", 
              SuperscriptBox["\[Lambda]", "8"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "6048"}], "+", 
                RowBox[{"38745", " ", "\[Xi]"}], "+", 
                RowBox[{"97056", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"31640", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "-", 
             RowBox[{"16", " ", 
              SuperscriptBox["\[Lambda]", "3"], " ", 
              SuperscriptBox["\[Xi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"500337", "+", 
                RowBox[{"1669383", " ", "\[Xi]"}], "+", 
                RowBox[{"1130778", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"158924", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
             RowBox[{"1728", " ", 
              SuperscriptBox["\[Lambda]", "6"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{"10260", "+", 
                RowBox[{"212211", " ", "\[Xi]"}], "+", 
                RowBox[{"326287", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"119136", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"8624", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "-", 
             RowBox[{"6912", " ", 
              SuperscriptBox["\[Lambda]", "7"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "972"}], "+", 
                RowBox[{"20061", " ", "\[Xi]"}], "+", 
                RowBox[{"104229", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"80188", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"12040", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["\[Lambda]", "4"], " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"475308", "+", 
                RowBox[{"4682529", " ", "\[Xi]"}], "+", 
                RowBox[{"6525333", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"2283372", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"162176", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "-", 
             RowBox[{"64", " ", 
              SuperscriptBox["\[Lambda]", "5"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "26244"}], "+", 
                RowBox[{"1378053", " ", "\[Xi]"}], "+", 
                RowBox[{"4511511", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"3220101", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"575928", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"16240", " ", 
                 SuperscriptBox["\[Xi]", "5"]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"\[Eta]", " ", 
        SuperscriptBox["\[Lambda]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "\[Lambda]"}], "-", "\[Xi]"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "+", 
           RowBox[{"3", " ", "\[Xi]"}], "-", 
           RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"\[Xi]", "-", 
           RowBox[{"2", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "2"]}], 
       ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"15", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"12", " ", 
           SuperscriptBox["\[Lambda]", "2"]}], "+", "\[Xi]", "-", 
          RowBox[{"4", " ", "\[Lambda]", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", "\[Xi]"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"27", " ", 
           SuperscriptBox["\[Eta]", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "9"}], "+", 
              RowBox[{"6", " ", "\[Lambda]"}], "-", 
              RowBox[{"2", " ", "\[Xi]"}]}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2880", " ", 
              SuperscriptBox["\[Lambda]", "5"]}], "-", 
             RowBox[{"9", " ", 
              SuperscriptBox["\[Xi]", "4"]}], "+", 
             RowBox[{"\[Lambda]", " ", 
              SuperscriptBox["\[Xi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "129"}], "+", 
                RowBox[{"4", " ", "\[Xi]"}]}], ")"}]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["\[Lambda]", "2"], " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "13"}], "+", 
                RowBox[{"6", " ", "\[Xi]"}]}], ")"}]}], "-", 
             RowBox[{"96", " ", 
              SuperscriptBox["\[Lambda]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "18"}], "+", 
                RowBox[{"11", " ", "\[Xi]"}]}], ")"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Lambda]", "3"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "324"}], "+", 
                RowBox[{"55", " ", "\[Xi]"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"\[Lambda]", " ", 
           SuperscriptBox["\[Xi]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", " ", 
               SuperscriptBox["\[Lambda]", "2"]}], "+", 
              RowBox[{"3", " ", "\[Xi]"}], "-", 
              RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "2"], 
           " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"273024", " ", 
              SuperscriptBox["\[Lambda]", "6"]}], "+", 
             RowBox[{"459", " ", 
              SuperscriptBox["\[Xi]", "3"]}], "-", 
             RowBox[{"204", " ", "\[Lambda]", " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"117", "+", 
                RowBox[{"35", " ", "\[Xi]"}]}], ")"}]}], "-", 
             RowBox[{"1728", " ", 
              SuperscriptBox["\[Lambda]", "5"], " ", 
              RowBox[{"(", 
               RowBox[{"189", "+", 
                RowBox[{"158", " ", "\[Xi]"}]}], ")"}]}], "+", 
             RowBox[{"36", " ", 
              SuperscriptBox["\[Lambda]", "2"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{"63", "+", 
                RowBox[{"2391", " ", "\[Xi]"}], "+", 
                RowBox[{"464", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"144", " ", 
              SuperscriptBox["\[Lambda]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "639"}], "+", 
                RowBox[{"2556", " ", "\[Xi]"}], "+", 
                RowBox[{"632", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
             RowBox[{"16", " ", 
              SuperscriptBox["\[Lambda]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3159"}], "+", 
                RowBox[{"10206", " ", "\[Xi]"}], "+", 
                RowBox[{"8532", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"632", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           SuperscriptBox["\[Eta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", "\[Xi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"67184640", " ", 
              SuperscriptBox["\[Lambda]", "10"]}], "-", 
             RowBox[{"8289", " ", 
              SuperscriptBox["\[Xi]", "5"], " ", 
              RowBox[{"(", 
               RowBox[{"9", "+", 
                RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}], "+", 
             RowBox[{"124416", " ", 
              SuperscriptBox["\[Lambda]", "9"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1242"}], "+", 
                RowBox[{"185", " ", "\[Xi]"}]}], ")"}]}], "-", 
             RowBox[{"20736", " ", 
              SuperscriptBox["\[Lambda]", "8"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "648"}], "+", 
                RowBox[{"6669", " ", "\[Xi]"}], "+", 
                RowBox[{"7250", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"18", " ", "\[Lambda]", " ", 
              SuperscriptBox["\[Xi]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"210114", "+", 
                RowBox[{"118935", " ", "\[Xi]"}], "+", 
                RowBox[{"15440", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"13824", " ", 
              SuperscriptBox["\[Lambda]", "7"], " ", 
              RowBox[{"(", 
               RowBox[{"9234", "+", 
                RowBox[{"11367", " ", "\[Xi]"}], "+", 
                RowBox[{"33111", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"9050", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "-", 
             RowBox[{"24", " ", 
              SuperscriptBox["\[Lambda]", "2"], " ", 
              SuperscriptBox["\[Xi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"27702", "+", 
                RowBox[{"930447", " ", "\[Xi]"}], "+", 
                RowBox[{"398628", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"40408", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
             RowBox[{"96", " ", 
              SuperscriptBox["\[Lambda]", "3"], " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "13122"}], "+", 
                RowBox[{"470691", " ", "\[Xi]"}], "+", 
                RowBox[{"733293", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"198582", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"13072", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "-", 
             RowBox[{"2304", " ", 
              SuperscriptBox["\[Lambda]", "6"], " ", 
              RowBox[{"(", 
               RowBox[{"17496", "+", 
                RowBox[{"15309", " ", "\[Xi]"}], "+", 
                RowBox[{"193212", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"148518", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"19900", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "+", 
             RowBox[{"192", " ", 
              SuperscriptBox["\[Lambda]", "5"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{"209952", "+", 
                RowBox[{"861678", " ", "\[Xi]"}], "+", 
                RowBox[{"1883385", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"608688", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"41960", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "-", 
             RowBox[{"32", " ", 
              SuperscriptBox["\[Lambda]", "4"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{"314928", "+", 
                RowBox[{"5892021", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"3922614", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"603432", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"17360", " ", 
                 SuperscriptBox["\[Xi]", "5"]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Lambda]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "\[Lambda]"}], "-", "\[Xi]"}], ")"}], " ", 
        SuperscriptBox["\[Xi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "+", 
           RowBox[{"3", " ", "\[Xi]"}], "-", 
           RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "12"}], " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "+", 
           RowBox[{"\[Eta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "9"}], "+", 
              RowBox[{"6", " ", "\[Lambda]"}], "-", 
              RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}], "-", 
           RowBox[{"3", " ", "\[Xi]"}], "+", 
           RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "2"]}], 
       ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"720", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "96"}], " ", 
           SuperscriptBox["\[Lambda]", "3"], " ", 
           SuperscriptBox["\[Xi]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", " ", 
               SuperscriptBox["\[Lambda]", "2"]}], "+", 
              RowBox[{"3", " ", "\[Xi]"}], "-", 
              RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "2"], 
           " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"67392", " ", 
              SuperscriptBox["\[Lambda]", "7"]}], "-", 
             RowBox[{"45", " ", 
              SuperscriptBox["\[Xi]", "4"]}], "-", 
             RowBox[{"9", " ", "\[Lambda]", " ", 
              SuperscriptBox["\[Xi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"129", "+", 
                RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}], "-", 
             RowBox[{"864", " ", 
              SuperscriptBox["\[Lambda]", "6"], " ", 
              RowBox[{"(", 
               RowBox[{"207", "+", 
                RowBox[{"65", " ", "\[Xi]"}]}], ")"}]}], "+", 
             RowBox[{"432", " ", 
              SuperscriptBox["\[Lambda]", "5"], " ", 
              RowBox[{"(", 
               RowBox[{"216", "+", 
                RowBox[{"255", " ", "\[Xi]"}], "+", 
                RowBox[{"26", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["\[Lambda]", "2"], " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "567"}], "+", 
                RowBox[{"531", " ", "\[Xi]"}], "+", 
                RowBox[{"64", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Lambda]", "3"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{"1944", "+", 
                RowBox[{"1215", " ", "\[Xi]"}], "-", 
                RowBox[{"828", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "-", 
                RowBox[{"104", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
             RowBox[{"48", " ", 
              SuperscriptBox["\[Lambda]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "486"}], "-", 
                RowBox[{"1539", " ", "\[Xi]"}], "-", 
                RowBox[{"216", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"26", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Eta]", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"268738560", " ", 
              SuperscriptBox["\[Lambda]", "12"]}], "+", 
             RowBox[{"297", " ", 
              SuperscriptBox["\[Xi]", "7"], " ", 
              RowBox[{"(", 
               RowBox[{"9", "+", 
                RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}], "-", 
             RowBox[{"44789760", " ", 
              SuperscriptBox["\[Lambda]", "11"], " ", 
              RowBox[{"(", 
               RowBox[{"21", "+", 
                RowBox[{"17", " ", "\[Xi]"}]}], ")"}]}], "-", 
             RowBox[{"9", " ", "\[Lambda]", " ", 
              SuperscriptBox["\[Xi]", "6"], " ", 
              RowBox[{"(", 
               RowBox[{"7371", "+", 
                RowBox[{"5004", " ", "\[Xi]"}], "+", 
                RowBox[{"704", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"373248", " ", 
              SuperscriptBox["\[Lambda]", "10"], " ", 
              RowBox[{"(", 
               RowBox[{"2880", "+", 
                RowBox[{"8124", " ", "\[Xi]"}], "+", 
                RowBox[{"2513", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Lambda]", "2"], " ", 
              SuperscriptBox["\[Xi]", "5"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "87480"}], "+", 
                RowBox[{"125793", " ", "\[Xi]"}], "+", 
                RowBox[{"73008", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"8032", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "-", 
             RowBox[{"62208", " ", 
              SuperscriptBox["\[Lambda]", "9"], " ", 
              RowBox[{"(", 
               RowBox[{"6480", "+", 
                RowBox[{"76032", " ", "\[Xi]"}], "+", 
                RowBox[{"61821", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"10556", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
             RowBox[{"20736", " ", 
              SuperscriptBox["\[Lambda]", "8"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{"169128", "+", 
                RowBox[{"308412", " ", "\[Xi]"}], "+", 
                RowBox[{"124365", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"13790", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "-", 
             RowBox[{"96", " ", 
              SuperscriptBox["\[Lambda]", "3"], " ", 
              SuperscriptBox["\[Xi]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"59049", "+", 
                RowBox[{"37746", " ", "\[Xi]"}], "+", 
                RowBox[{"15561", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"3024", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"160", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "-", 
             RowBox[{"6912", " ", 
              SuperscriptBox["\[Lambda]", "7"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{"151632", "+", 
                RowBox[{"786591", " ", "\[Xi]"}], "+", 
                RowBox[{"589671", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"145590", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"11480", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "+", 
             RowBox[{"576", " ", 
              SuperscriptBox["\[Lambda]", "6"], " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"4274856", "+", 
                RowBox[{"5663682", " ", "\[Xi]"}], "+", 
                RowBox[{"2376675", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"402120", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"23800", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "+", 
             RowBox[{"32", " ", 
              SuperscriptBox["\[Lambda]", "4"], " ", 
              SuperscriptBox["\[Xi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"6141096", "+", 
                RowBox[{"6735231", " ", "\[Xi]"}], "+", 
                RowBox[{"2771901", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"558756", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"53448", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"1808", " ", 
                 SuperscriptBox["\[Xi]", "5"]}]}], ")"}]}], "-", 
             RowBox[{"96", " ", 
              SuperscriptBox["\[Lambda]", "5"], " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"5511240", "+", 
                RowBox[{"13766436", " ", "\[Xi]"}], "+", 
                RowBox[{"9003393", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"2477160", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"308424", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"14048", " ", 
                 SuperscriptBox["\[Xi]", "5"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", "\[Xi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"17915904", " ", 
              SuperscriptBox["\[Lambda]", "13"]}], "-", 
             RowBox[{"18738", " ", 
              SuperscriptBox["\[Xi]", "7"]}], "-", 
             RowBox[{"1492992", " ", 
              SuperscriptBox["\[Lambda]", "12"], " ", 
              RowBox[{"(", 
               RowBox[{"564", "+", 
                RowBox[{"631", " ", "\[Xi]"}]}], ")"}]}], "+", 
             RowBox[{"27", " ", "\[Lambda]", " ", 
              SuperscriptBox["\[Xi]", "6"], " ", 
              RowBox[{"(", 
               RowBox[{"10749", "+", 
                RowBox[{"8078", " ", "\[Xi]"}]}], ")"}]}], "+", 
             RowBox[{"746496", " ", 
              SuperscriptBox["\[Lambda]", "11"], " ", 
              RowBox[{"(", 
               RowBox[{"2376", "+", 
                RowBox[{"5731", " ", "\[Xi]"}], "+", 
                RowBox[{"2468", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
             RowBox[{"54", " ", 
              SuperscriptBox["\[Lambda]", "2"], " ", 
              SuperscriptBox["\[Xi]", "5"], " ", 
              RowBox[{"(", 
               RowBox[{"33858", "+", 
                RowBox[{"63423", " ", "\[Xi]"}], "+", 
                RowBox[{"19532", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
             RowBox[{"41472", " ", 
              SuperscriptBox["\[Lambda]", "10"], " ", 
              RowBox[{"(", 
               RowBox[{"30672", "+", 
                RowBox[{"170964", " ", "\[Xi]"}], "+", 
                RowBox[{"158859", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"36740", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Lambda]", "3"], " ", 
              SuperscriptBox["\[Xi]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"3655206", "+", 
                RowBox[{"6864993", " ", "\[Xi]"}], "+", 
                RowBox[{"4496580", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"698176", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "-", 
             RowBox[{"6912", " ", 
              SuperscriptBox["\[Lambda]", "8"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{"329508", "+", 
                RowBox[{"1082673", " ", "\[Xi]"}], "+", 
                RowBox[{"969030", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"300020", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"24344", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "+", 
             RowBox[{"6912", " ", 
              SuperscriptBox["\[Lambda]", "9"], " ", 
              RowBox[{"(", 
               RowBox[{"46656", "+", 
                RowBox[{"816426", " ", "\[Xi]"}], "+", 
                RowBox[{"1401543", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"714930", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"97600", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "-", 
             RowBox[{"24", " ", 
              SuperscriptBox["\[Lambda]", "4"], " ", 
              SuperscriptBox["\[Xi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"1353024", "+", 
                RowBox[{"5992866", " ", "\[Xi]"}], "+", 
                RowBox[{"6043491", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"2092064", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"177728", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "-", 
             RowBox[{"64", " ", 
              SuperscriptBox["\[Lambda]", "6"], " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"11101212", "+", 
                RowBox[{"31395843", " ", "\[Xi]"}], "+", 
                RowBox[{"28288008", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"9613728", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"1015608", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"19424", " ", 
                 SuperscriptBox["\[Xi]", "5"]}]}], ")"}]}], "+", 
             RowBox[{"384", " ", 
              SuperscriptBox["\[Lambda]", "7"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{"1128492", "+", 
                RowBox[{"8321535", " ", "\[Xi]"}], "+", 
                RowBox[{"12680982", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"6907140", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"1301904", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"58336", " ", 
                 SuperscriptBox["\[Xi]", "5"]}]}], ")"}]}], "+", 
             RowBox[{"32", " ", 
              SuperscriptBox["\[Lambda]", "5"], " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"2755620", "+", 
                RowBox[{"13994613", " ", "\[Xi]"}], "+", 
                RowBox[{"21775959", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"12520224", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"2450088", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"110768", " ", 
                 SuperscriptBox["\[Xi]", "5"]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"\[Eta]", " ", 
        SuperscriptBox["\[Lambda]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "\[Lambda]"}], "-", "\[Xi]"}], ")"}], " ", 
        SuperscriptBox["\[Xi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "+", 
           RowBox[{"3", " ", "\[Xi]"}], "-", 
           RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "5"]}], 
       ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1440", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "\[Eta]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "+", "\[Xi]", "-", 
           RowBox[{"4", " ", "\[Lambda]", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", "\[Xi]"}], ")"}]}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["3", "4"], " ", 
           SuperscriptBox["\[Eta]", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "9"}], "+", 
              RowBox[{"6", " ", "\[Lambda]"}], "-", 
              RowBox[{"2", " ", "\[Xi]"}]}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"311040", " ", 
              SuperscriptBox["\[Lambda]", "7"]}], "-", 
             RowBox[{"570240", " ", 
              SuperscriptBox["\[Lambda]", "6"], " ", "\[Xi]"}], "-", 
             RowBox[{"297", " ", 
              SuperscriptBox["\[Xi]", "5"]}], "+", 
             RowBox[{"9", " ", "\[Lambda]", " ", 
              SuperscriptBox["\[Xi]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "189"}], "+", 
                RowBox[{"40", " ", "\[Xi]"}]}], ")"}]}], "+", 
             RowBox[{"432", " ", 
              SuperscriptBox["\[Lambda]", "5"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{"1368", "+", 
                RowBox[{"953", " ", "\[Xi]"}]}], ")"}]}], "-", 
             RowBox[{"144", " ", 
              SuperscriptBox["\[Lambda]", "4"], " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"4014", "+", 
                RowBox[{"1019", " ", "\[Xi]"}]}], ")"}]}], "-", 
             RowBox[{"16", " ", 
              SuperscriptBox["\[Lambda]", "2"], " ", 
              SuperscriptBox["\[Xi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"4536", "+", 
                RowBox[{"1413", " ", "\[Xi]"}], "+", 
                RowBox[{"113", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"24", " ", 
              SuperscriptBox["\[Lambda]", "3"], " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"10044", "+", 
                RowBox[{"7983", " ", "\[Xi]"}], "+", 
                RowBox[{"1078", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", "\[Lambda]", " ", 
           SuperscriptBox["\[Xi]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", " ", 
               SuperscriptBox["\[Lambda]", "2"]}], "+", 
              RowBox[{"3", " ", "\[Xi]"}], "-", 
              RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "2"], 
           " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"772416", " ", 
              SuperscriptBox["\[Lambda]", "8"]}], "+", 
             RowBox[{"135", " ", 
              SuperscriptBox["\[Xi]", "4"]}], "-", 
             RowBox[{"405", " ", "\[Lambda]", " ", 
              SuperscriptBox["\[Xi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"19", "+", 
                RowBox[{"6", " ", "\[Xi]"}]}], ")"}]}], "-", 
             RowBox[{"3456", " ", 
              SuperscriptBox["\[Lambda]", "7"], " ", 
              RowBox[{"(", 
               RowBox[{"543", "+", 
                RowBox[{"298", " ", "\[Xi]"}]}], ")"}]}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["\[Lambda]", "2"], " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"5103", "+", 
                RowBox[{"6498", " ", "\[Xi]"}], "+", 
                RowBox[{"1172", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"432", " ", 
              SuperscriptBox["\[Lambda]", "6"], " ", 
              RowBox[{"(", 
               RowBox[{"3321", "+", 
                RowBox[{"5408", " ", "\[Xi]"}], "+", 
                RowBox[{"1192", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Lambda]", "3"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{"6561", "+", 
                RowBox[{"38880", " ", "\[Xi]"}], "+", 
                RowBox[{"20817", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"2128", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "-", 
             RowBox[{"48", " ", 
              SuperscriptBox["\[Lambda]", "5"], " ", 
              RowBox[{"(", 
               RowBox[{"10206", "+", 
                RowBox[{"39285", " ", "\[Xi]"}], "+", 
                RowBox[{"22608", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"2384", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Lambda]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"26244", "+", 
                RowBox[{"158922", " ", "\[Xi]"}], "+", 
                RowBox[{"218457", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"55680", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"2384", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["1", "8"], " ", 
           SuperscriptBox["\[Eta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", "\[Xi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"1343692800", " ", 
              SuperscriptBox["\[Lambda]", "12"]}], "+", 
             RowBox[{"20331", " ", 
              SuperscriptBox["\[Xi]", "6"], " ", 
              RowBox[{"(", 
               RowBox[{"9", "+", 
                RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}], "-", 
             RowBox[{"4478976", " ", 
              SuperscriptBox["\[Lambda]", "11"], " ", 
              RowBox[{"(", 
               RowBox[{"1258", "+", 
                RowBox[{"1233", " ", "\[Xi]"}]}], ")"}]}], "+", 
             RowBox[{"746496", " ", 
              SuperscriptBox["\[Lambda]", "10"], " ", 
              RowBox[{"(", 
               RowBox[{"11448", "+", 
                RowBox[{"29225", " ", "\[Xi]"}], "+", 
                RowBox[{"10596", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
             RowBox[{"54", " ", "\[Lambda]", " ", 
              SuperscriptBox["\[Xi]", "5"], " ", 
              RowBox[{"(", 
               RowBox[{"190836", "+", 
                RowBox[{"109485", " ", "\[Xi]"}], "+", 
                RowBox[{"14404", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"108", " ", 
              SuperscriptBox["\[Lambda]", "2"], " ", 
              SuperscriptBox["\[Xi]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"613332", "+", 
                RowBox[{"1070091", " ", "\[Xi]"}], "+", 
                RowBox[{"385980", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"38000", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "-", 
             RowBox[{"124416", " ", 
              SuperscriptBox["\[Lambda]", "9"], " ", 
              RowBox[{"(", 
               RowBox[{"45360", "+", 
                RowBox[{"257976", " ", "\[Xi]"}], "+", 
                RowBox[{"235749", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"45980", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "-", 
             RowBox[{"6912", " ", 
              SuperscriptBox["\[Lambda]", "7"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{"1198476", "+", 
                RowBox[{"4459212", " ", "\[Xi]"}], "+", 
                RowBox[{"4026159", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"1095700", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"80760", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "+", 
             RowBox[{"20736", " ", 
              SuperscriptBox["\[Lambda]", "8"], " ", 
              RowBox[{"(", 
               RowBox[{"69984", "+", 
                RowBox[{"1085076", " ", "\[Xi]"}], "+", 
                RowBox[{"2040255", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"956230", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"113280", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "-", 
             RowBox[{"24", " ", 
              SuperscriptBox["\[Lambda]", "3"], " ", 
              SuperscriptBox["\[Xi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"4618944", "+", 
                RowBox[{"27408942", " ", "\[Xi]"}], "+", 
                RowBox[{"22642497", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"5493672", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"386912", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "-", 
             RowBox[{"192", " ", 
              SuperscriptBox["\[Lambda]", "5"], " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"12675852", "+", 
                RowBox[{"43199082", " ", "\[Xi]"}], "+", 
                RowBox[{"38155455", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"10892664", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"1025480", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"20256", " ", 
                 SuperscriptBox["\[Xi]", "5"]}]}], ")"}]}], "+", 
             RowBox[{"1152", " ", 
              SuperscriptBox["\[Lambda]", "6"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{"1338444", "+", 
                RowBox[{"10431990", " ", "\[Xi]"}], "+", 
                RowBox[{"17773263", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"8836812", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"1445088", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"62368", " ", 
                 SuperscriptBox["\[Xi]", "5"]}]}], ")"}]}], "+", 
             RowBox[{"64", " ", 
              SuperscriptBox["\[Lambda]", "4"], " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"4605822", "+", 
                RowBox[{"27024759", " ", "\[Xi]"}], "+", 
                RowBox[{"46787949", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"22071609", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"3478572", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"151832", " ", 
                 SuperscriptBox["\[Xi]", "5"]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Lambda]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "\[Lambda]"}], "-", "\[Xi]"}], ")"}], " ", 
        SuperscriptBox["\[Xi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "+", 
           RowBox[{"3", " ", "\[Xi]"}], "-", 
           RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "12"}], " ", 
           SuperscriptBox["\[Lambda]", "2"]}], "+", 
          RowBox[{"\[Eta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9"}], "+", 
             RowBox[{"6", " ", "\[Lambda]"}], "-", 
             RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}], "-", 
          RowBox[{"3", " ", "\[Xi]"}], "+", 
          RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}]}], ")"}]}], 
     "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1080", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "\[Eta]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "+", "\[Xi]", "-", 
           RowBox[{"4", " ", "\[Lambda]", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", "\[Xi]"}], ")"}]}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"12", " ", 
           SuperscriptBox["\[Lambda]", "2"]}], "-", 
          RowBox[{"3", " ", "\[Xi]"}], "-", 
          RowBox[{"4", " ", "\[Lambda]", " ", 
           RowBox[{"(", 
            RowBox[{"9", "+", "\[Xi]"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["9", "4"], " ", 
           SuperscriptBox["\[Eta]", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "9"}], "+", 
              RowBox[{"6", " ", "\[Lambda]"}], "-", 
              RowBox[{"2", " ", "\[Xi]"}]}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"10368", " ", 
              SuperscriptBox["\[Lambda]", "6"]}], "-", 
             RowBox[{"9", " ", 
              SuperscriptBox["\[Xi]", "4"]}], "-", 
             RowBox[{"432", " ", 
              SuperscriptBox["\[Lambda]", "5"], " ", 
              RowBox[{"(", 
               RowBox[{"128", "+", 
                RowBox[{"27", " ", "\[Xi]"}]}], ")"}]}], "+", 
             RowBox[{"\[Lambda]", " ", 
              SuperscriptBox["\[Xi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"243", "+", 
                RowBox[{"56", " ", "\[Xi]"}]}], ")"}]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Lambda]", "2"], " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"45", "-", 
                RowBox[{"2", " ", "\[Xi]"}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"432", " ", 
              SuperscriptBox["\[Lambda]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"120", "+", 
                RowBox[{"92", " ", "\[Xi]"}], "+", 
                RowBox[{"11", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
             RowBox[{"24", " ", 
              SuperscriptBox["\[Lambda]", "3"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{"846", "+", 
                RowBox[{"315", " ", "\[Xi]"}], "+", 
                RowBox[{"34", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"\[Lambda]", " ", "\[Xi]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", " ", 
               SuperscriptBox["\[Lambda]", "2"]}], "+", 
              RowBox[{"3", " ", "\[Xi]"}], "-", 
              RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "2"], 
           " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5184", " ", 
              SuperscriptBox["\[Lambda]", "8"]}], "-", 
             RowBox[{"297", " ", 
              SuperscriptBox["\[Xi]", "4"]}], "-", 
             RowBox[{"3456", " ", 
              SuperscriptBox["\[Lambda]", "7"], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}], "+", 
             RowBox[{"3", " ", "\[Lambda]", " ", 
              SuperscriptBox["\[Xi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"45", "+", 
                RowBox[{"538", " ", "\[Xi]"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Lambda]", "2"], " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"22275", "+", 
                RowBox[{"4518", " ", "\[Xi]"}], "-", 
                RowBox[{"2188", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"432", " ", 
              SuperscriptBox["\[Lambda]", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1695"}], "+", 
                RowBox[{"32", " ", "\[Xi]"}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
             RowBox[{"48", " ", 
              SuperscriptBox["\[Lambda]", "5"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "23976"}], "-", 
                RowBox[{"4923", " ", "\[Xi]"}], "+", 
                RowBox[{"144", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"16", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Lambda]", "3"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{"1944", "+", 
                RowBox[{"12231", " ", "\[Xi]"}], "+", 
                RowBox[{"1857", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"16", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Lambda]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "113724"}], "-", 
                RowBox[{"43578", " ", "\[Xi]"}], "+", 
                RowBox[{"16713", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"384", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"16", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["1", "4"], " ", 
           SuperscriptBox["\[Eta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"35831808", " ", 
              SuperscriptBox["\[Lambda]", "12"]}], "-", 
             RowBox[{"837", " ", 
              SuperscriptBox["\[Xi]", "6"], " ", 
              RowBox[{"(", 
               RowBox[{"9", "+", 
                RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}], "-", 
             RowBox[{"4478976", " ", 
              SuperscriptBox["\[Lambda]", "11"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                RowBox[{"7", " ", "\[Xi]"}]}], ")"}]}], "-", 
             RowBox[{"746496", " ", 
              SuperscriptBox["\[Lambda]", "10"], " ", 
              RowBox[{"(", 
               RowBox[{"684", "+", 
                RowBox[{"383", " ", "\[Xi]"}], "+", 
                RowBox[{"28", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"6", " ", "\[Lambda]", " ", 
              SuperscriptBox["\[Xi]", "5"], " ", 
              RowBox[{"(", 
               RowBox[{"52326", "+", 
                RowBox[{"32463", " ", "\[Xi]"}], "+", 
                RowBox[{"4444", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Lambda]", "2"], " ", 
              SuperscriptBox["\[Xi]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"899586", "+", 
                RowBox[{"16767", " ", "\[Xi]"}], "-", 
                RowBox[{"136044", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "-", 
                RowBox[{"19328", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
             RowBox[{"41472", " ", 
              SuperscriptBox["\[Lambda]", "9"], " ", 
              RowBox[{"(", 
               RowBox[{"24084", "+", 
                RowBox[{"40428", " ", "\[Xi]"}], "+", 
                RowBox[{"10971", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"980", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "-", 
             RowBox[{"20736", " ", 
              SuperscriptBox["\[Lambda]", "8"], " ", 
              RowBox[{"(", 
               RowBox[{"33696", "+", 
                RowBox[{"149706", " ", "\[Xi]"}], "+", 
                RowBox[{"79803", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"14710", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"1120", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Lambda]", "3"], " ", 
              SuperscriptBox["\[Xi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "813564"}], "-", 
                RowBox[{"2762910", " ", "\[Xi]"}], "-", 
                RowBox[{"646299", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"18912", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"6784", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "+", 
             RowBox[{"6912", " ", 
              SuperscriptBox["\[Lambda]", "7"], " ", 
              RowBox[{"(", 
               RowBox[{"23328", "+", 
                RowBox[{"367578", " ", "\[Xi]"}], "+", 
                RowBox[{"355779", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"105048", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"15220", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"952", " ", 
                 SuperscriptBox["\[Xi]", "5"]}]}], ")"}]}], "-", 
             RowBox[{"32", " ", 
              SuperscriptBox["\[Lambda]", "4"], " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"4671432", "+", 
                RowBox[{"2588679", " ", "\[Xi]"}], "-", 
                RowBox[{"263250", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "-", 
                RowBox[{"63936", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"15192", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"1072", " ", 
                 SuperscriptBox["\[Xi]", "5"]}]}], ")"}]}], "-", 
             RowBox[{"384", " ", 
              SuperscriptBox["\[Lambda]", "6"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{"2152008", "+", 
                RowBox[{"4610925", " ", "\[Xi]"}], "+", 
                RowBox[{"1939680", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"392652", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"49392", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"2464", " ", 
                 SuperscriptBox["\[Xi]", "5"]}]}], ")"}]}], "+", 
             RowBox[{"192", " ", 
              SuperscriptBox["\[Lambda]", "5"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{"209952", "+", 
                RowBox[{"3582306", " ", "\[Xi]"}], "+", 
                RowBox[{"1914435", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"376416", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"68976", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"8168", " ", 
                 SuperscriptBox["\[Xi]", "5"]}], "+", 
                RowBox[{"288", " ", 
                 SuperscriptBox["\[Xi]", "6"]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Lambda]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "9"}], "+", 
          RowBox[{"6", " ", "\[Lambda]"}], "-", 
          RowBox[{"2", " ", "\[Xi]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "\[Lambda]"}], "-", "\[Xi]"}], ")"}], " ", 
        "\[Xi]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "+", 
           RowBox[{"3", " ", "\[Xi]"}], "-", 
           RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "12"}], " ", 
           SuperscriptBox["\[Lambda]", "2"]}], "+", 
          RowBox[{"\[Eta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9"}], "+", 
             RowBox[{"6", " ", "\[Lambda]"}], "-", 
             RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}], "-", 
          RowBox[{"3", " ", "\[Xi]"}], "+", 
          RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}]}], ")"}]}], 
     "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"5120", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "\[Eta]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "9"}], "+", 
          RowBox[{"6", " ", "\[Lambda]"}], "-", 
          RowBox[{"2", " ", "\[Xi]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", "\[Lambda]", " ", 
           SuperscriptBox["\[Xi]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", " ", 
               SuperscriptBox["\[Lambda]", "2"]}], "+", 
              RowBox[{"3", " ", "\[Xi]"}], "-", 
              RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "2"], 
           " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"7776", " ", 
              SuperscriptBox["\[Lambda]", "8"]}], "-", 
             RowBox[{"9", " ", 
              SuperscriptBox["\[Xi]", "4"]}], "-", 
             RowBox[{"2592", " ", 
              SuperscriptBox["\[Lambda]", "7"], " ", 
              RowBox[{"(", 
               RowBox[{"21", "+", 
                RowBox[{"4", " ", "\[Xi]"}]}], ")"}]}], "+", 
             RowBox[{"3", " ", "\[Lambda]", " ", 
              SuperscriptBox["\[Xi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "9"}], "+", 
                RowBox[{"14", " ", "\[Xi]"}]}], ")"}]}], "+", 
             RowBox[{"1296", " ", 
              SuperscriptBox["\[Lambda]", "6"], " ", 
              RowBox[{"(", 
               RowBox[{"83", "+", 
                RowBox[{"41", " ", "\[Xi]"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["\[Lambda]", "2"], " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"567", "+", 
                RowBox[{"270", " ", "\[Xi]"}], "+", 
                RowBox[{"100", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["\[Lambda]", "3"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1215"}], "-", 
                RowBox[{"486", " ", "\[Xi]"}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "-", 
             RowBox[{"72", " ", 
              SuperscriptBox["\[Lambda]", "5"], " ", 
              RowBox[{"(", 
               RowBox[{"1215", "+", 
                RowBox[{"1065", " ", "\[Xi]"}], "+", 
                RowBox[{"234", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"16", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["\[Lambda]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"3645", "+", 
                RowBox[{"6534", " ", "\[Xi]"}], "+", 
                RowBox[{"2394", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"264", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"16", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Eta]", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"], " ", 
           "\[Lambda]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"9", "-", 
              RowBox[{"6", " ", "\[Lambda]"}], "+", 
              RowBox[{"2", " ", "\[Xi]"}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"933120", " ", 
              SuperscriptBox["\[Lambda]", "8"]}], "-", 
             RowBox[{"155520", " ", 
              SuperscriptBox["\[Lambda]", "7"], " ", 
              RowBox[{"(", 
               RowBox[{"9", "+", 
                RowBox[{"4", " ", "\[Xi]"}]}], ")"}]}], "-", 
             RowBox[{"5184", " ", 
              SuperscriptBox["\[Lambda]", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "135"}], "-", 
                RowBox[{"45", " ", "\[Xi]"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"864", " ", 
              SuperscriptBox["\[Lambda]", "5"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{"675", "+", 
                RowBox[{"144", " ", "\[Xi]"}], "+", 
                RowBox[{"16", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Xi]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"1863", "+", 
                RowBox[{"1008", " ", "\[Xi]"}], "+", 
                RowBox[{"152", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"288", " ", 
              SuperscriptBox["\[Lambda]", "4"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1215"}], "+", 
                RowBox[{"945", " ", "\[Xi]"}], "+", 
                RowBox[{"999", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"176", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "-", 
             RowBox[{"6", " ", "\[Lambda]", " ", 
              SuperscriptBox["\[Xi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"5589", "+", 
                RowBox[{"7722", " ", "\[Xi]"}], "+", 
                RowBox[{"2688", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"304", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "-", 
             RowBox[{"24", " ", 
              SuperscriptBox["\[Lambda]", "3"], " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"23085", "+", 
                RowBox[{"25002", " ", "\[Xi]"}], "+", 
                RowBox[{"8244", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"896", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Lambda]", "2"], " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"50301", "+", 
                RowBox[{"83835", " ", "\[Xi]"}], "+", 
                RowBox[{"45954", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"9432", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"608", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["\[Eta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", "\[Xi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"55987200", " ", 
              SuperscriptBox["\[Lambda]", "12"]}], "+", 
             RowBox[{"378", " ", 
              SuperscriptBox["\[Xi]", "6"], " ", 
              RowBox[{"(", 
               RowBox[{"9", "+", 
                RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}], "-", 
             RowBox[{"373248", " ", 
              SuperscriptBox["\[Lambda]", "11"], " ", 
              RowBox[{"(", 
               RowBox[{"558", "+", 
                RowBox[{"241", " ", "\[Xi]"}]}], ")"}]}], "+", 
             RowBox[{"279936", " ", 
              SuperscriptBox["\[Lambda]", "10"], " ", 
              RowBox[{"(", 
               RowBox[{"1002", "+", 
                RowBox[{"955", " ", "\[Xi]"}], "+", 
                RowBox[{"176", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
             RowBox[{"9", " ", "\[Lambda]", " ", 
              SuperscriptBox["\[Xi]", "5"], " ", 
              RowBox[{"(", 
               RowBox[{"81", "+", 
                RowBox[{"2610", " ", "\[Xi]"}], "+", 
                RowBox[{"520", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"54", " ", 
              SuperscriptBox["\[Lambda]", "2"], " ", 
              SuperscriptBox["\[Xi]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "6966"}], "-", 
                RowBox[{"4185", " ", "\[Xi]"}], "+", 
                RowBox[{"68", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"88", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "-", 
             RowBox[{"5184", " ", 
              SuperscriptBox["\[Lambda]", "9"], " ", 
              RowBox[{"(", 
               RowBox[{"33534", "+", 
                RowBox[{"50436", " ", "\[Xi]"}], "+", 
                RowBox[{"16767", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"920", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Lambda]", "3"], " ", 
              SuperscriptBox["\[Xi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"540189", "+", 
                RowBox[{"1219860", " ", "\[Xi]"}], "+", 
                RowBox[{"568296", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"92448", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"6256", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "-", 
             RowBox[{"864", " ", 
              SuperscriptBox["\[Lambda]", "8"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "58320"}], "-", 
                RowBox[{"93312", " ", "\[Xi]"}], "+", 
                RowBox[{"16605", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"35550", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"6880", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "+", 
             RowBox[{"1296", " ", 
              SuperscriptBox["\[Lambda]", "7"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1458"}], "+", 
                RowBox[{"13284", " ", "\[Xi]"}], "+", 
                RowBox[{"92664", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"79773", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"22760", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"2080", " ", 
                 SuperscriptBox["\[Xi]", "5"]}]}], ")"}]}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["\[Lambda]", "4"], " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"911979", "+", 
                RowBox[{"3064716", " ", "\[Xi]"}], "+", 
                RowBox[{"2902068", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"982368", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"143088", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"7904", " ", 
                 SuperscriptBox["\[Xi]", "5"]}]}], ")"}]}], "-", 
             RowBox[{"24", " ", 
              SuperscriptBox["\[Lambda]", "6"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{"360855", "+", 
                RowBox[{"4024080", " ", "\[Xi]"}], "+", 
                RowBox[{"4920750", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"2059776", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"347328", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"19456", " ", 
                 SuperscriptBox["\[Xi]", "5"]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Lambda]", "5"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "118098"}], "+", 
                RowBox[{"8286543", " ", "\[Xi]"}], "+", 
                RowBox[{"16396668", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"10060200", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"2500632", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"259920", " ", 
                 SuperscriptBox["\[Xi]", "5"]}], "+", 
                RowBox[{"7552", " ", 
                 SuperscriptBox["\[Xi]", "6"]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"\[Lambda]", " ", 
        SuperscriptBox["\[Xi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", "\[Lambda]"}], "+", "\[Xi]"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "+", 
           RowBox[{"3", " ", "\[Xi]"}], "-", 
           RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "12"}], " ", 
           SuperscriptBox["\[Lambda]", "2"]}], "+", 
          RowBox[{"\[Eta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9"}], "+", 
             RowBox[{"6", " ", "\[Lambda]"}], "-", 
             RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}], "-", 
          RowBox[{"3", " ", "\[Xi]"}], "+", 
          RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}]}], ")"}]}], 
     "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"45", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "+", "\[Xi]", "-", 
           RowBox[{"4", " ", "\[Lambda]", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", "\[Xi]"}], ")"}]}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", 
           SuperscriptBox["\[Eta]", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "9"}], "+", 
              RowBox[{"6", " ", "\[Lambda]"}], "-", 
              RowBox[{"2", " ", "\[Xi]"}]}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"69120", " ", 
              SuperscriptBox["\[Lambda]", "7"]}], "-", 
             RowBox[{"81", " ", 
              SuperscriptBox["\[Xi]", "5"]}], "-", 
             RowBox[{"41472", " ", 
              SuperscriptBox["\[Lambda]", "6"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Xi]"}], ")"}]}], "+", 
             RowBox[{"9", " ", "\[Lambda]", " ", 
              SuperscriptBox["\[Xi]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "141"}], "+", 
                RowBox[{"8", " ", "\[Xi]"}]}], ")"}]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Lambda]", "2"], " ", 
              SuperscriptBox["\[Xi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"207", "-", 
                RowBox[{"174", " ", "\[Xi]"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
             RowBox[{"144", " ", 
              SuperscriptBox["\[Lambda]", "5"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "432"}], "-", 
                RowBox[{"384", " ", "\[Xi]"}], "+", 
                RowBox[{"29", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Lambda]", "3"], " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "594"}], "+", 
                RowBox[{"903", " ", "\[Xi]"}], "+", 
                RowBox[{"110", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["\[Lambda]", "4"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{"1296", "-", 
                RowBox[{"414", " ", "\[Xi]"}], "+", 
                RowBox[{"389", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{"\[Lambda]", " ", 
           SuperscriptBox["\[Xi]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", " ", 
               SuperscriptBox["\[Lambda]", "2"]}], "+", 
              RowBox[{"3", " ", "\[Xi]"}], "-", 
              RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "2"], 
           " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"7382016", " ", 
              SuperscriptBox["\[Lambda]", "8"]}], "-", 
             RowBox[{"81", " ", 
              SuperscriptBox["\[Xi]", "4"]}], "-", 
             RowBox[{"216", " ", "\[Lambda]", " ", 
              SuperscriptBox["\[Xi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"45", "+", 
                RowBox[{"8", " ", "\[Xi]"}]}], ")"}]}], "-", 
             RowBox[{"6912", " ", 
              SuperscriptBox["\[Lambda]", "7"], " ", 
              RowBox[{"(", 
               RowBox[{"3933", "+", 
                RowBox[{"1424", " ", "\[Xi]"}]}], ")"}]}], "+", 
             RowBox[{"36", " ", 
              SuperscriptBox["\[Lambda]", "2"], " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"14985", "+", 
                RowBox[{"7884", " ", "\[Xi]"}], "+", 
                RowBox[{"956", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"1728", " ", 
              SuperscriptBox["\[Lambda]", "6"], " ", 
              RowBox[{"(", 
               RowBox[{"19575", "+", 
                RowBox[{"17382", " ", "\[Xi]"}], "+", 
                RowBox[{"2848", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
             RowBox[{"48", " ", 
              SuperscriptBox["\[Lambda]", "3"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{"45198", "+", 
                RowBox[{"77517", " ", "\[Xi]"}], "+", 
                RowBox[{"25398", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"2200", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "-", 
             RowBox[{"384", " ", 
              SuperscriptBox["\[Lambda]", "5"], " ", 
              RowBox[{"(", 
               RowBox[{"43011", "+", 
                RowBox[{"82458", " ", "\[Xi]"}], "+", 
                RowBox[{"31023", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"2848", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["\[Lambda]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"183708", "+", 
                RowBox[{"885006", " ", "\[Xi]"}], "+", 
                RowBox[{"633987", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"122328", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"5696", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           SuperscriptBox["\[Eta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", "\[Xi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"340402176", " ", 
              SuperscriptBox["\[Lambda]", "12"]}], "-", 
             RowBox[{"6723", " ", 
              SuperscriptBox["\[Xi]", "6"], " ", 
              RowBox[{"(", 
               RowBox[{"9", "+", 
                RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}], "-", 
             RowBox[{"1492992", " ", 
              SuperscriptBox["\[Lambda]", "11"], " ", 
              RowBox[{"(", 
               RowBox[{"162", "+", 
                RowBox[{"1619", " ", "\[Xi]"}]}], ")"}]}], "+", 
             RowBox[{"746496", " ", 
              SuperscriptBox["\[Lambda]", "10"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2484"}], "+", 
                RowBox[{"14393", " ", "\[Xi]"}], "+", 
                RowBox[{"5412", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"18", " ", "\[Lambda]", " ", 
              SuperscriptBox["\[Xi]", "5"], " ", 
              RowBox[{"(", 
               RowBox[{"82296", "+", 
                RowBox[{"62415", " ", "\[Xi]"}], "+", 
                RowBox[{"9308", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["\[Lambda]", "2"], " ", 
              SuperscriptBox["\[Xi]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"4900338", "+", 
                RowBox[{"2255769", " ", "\[Xi]"}], "+", 
                RowBox[{"211644", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "-", 
                RowBox[{"5344", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "-", 
             RowBox[{"41472", " ", 
              SuperscriptBox["\[Lambda]", "9"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "70632"}], "+", 
                RowBox[{"461322", " ", "\[Xi]"}], "+", 
                RowBox[{"445203", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"75860", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "-", 
             RowBox[{"72", " ", 
              SuperscriptBox["\[Lambda]", "3"], " ", 
              SuperscriptBox["\[Xi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"3236760", "+", 
                RowBox[{"7527168", " ", "\[Xi]"}], "+", 
                RowBox[{"3199041", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"480688", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"25024", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "+", 
             RowBox[{"6912", " ", 
              SuperscriptBox["\[Lambda]", "8"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "186624"}], "+", 
                RowBox[{"2353374", " ", "\[Xi]"}], "+", 
                RowBox[{"4807701", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"1906650", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"195200", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "-", 
             RowBox[{"6912", " ", 
              SuperscriptBox["\[Lambda]", "7"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "34992"}], "+", 
                RowBox[{"873828", " ", "\[Xi]"}], "+", 
                RowBox[{"4287573", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"3157182", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"710500", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"47736", " ", 
                 SuperscriptBox["\[Xi]", "5"]}]}], ")"}]}], "+", 
             RowBox[{"384", " ", 
              SuperscriptBox["\[Lambda]", "6"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{"2047032", "+", 
                RowBox[{"36048321", " ", "\[Xi]"}], "+", 
                RowBox[{"48584610", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"18610668", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"2590272", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"112864", " ", 
                 SuperscriptBox["\[Xi]", "5"]}]}], ")"}]}], "+", 
             RowBox[{"32", " ", 
              SuperscriptBox["\[Lambda]", "4"], " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"9290376", "+", 
                RowBox[{"71867007", " ", "\[Xi]"}], "+", 
                RowBox[{"73068885", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"23055516", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"2859768", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"123376", " ", 
                 SuperscriptBox["\[Xi]", "5"]}]}], ")"}]}], "-", 
             RowBox[{"64", " ", 
              SuperscriptBox["\[Lambda]", "5"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "944784"}], "+", 
                RowBox[{"48892572", " ", "\[Xi]"}], "+", 
                RowBox[{"139360743", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"85386150", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"18792432", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"1590264", " ", 
                 SuperscriptBox["\[Xi]", "5"]}], "+", 
                RowBox[{"37216", " ", 
                 SuperscriptBox["\[Xi]", "6"]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Lambda]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "\[Lambda]"}], "-", "\[Xi]"}], ")"}], " ", 
        SuperscriptBox["\[Xi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "+", 
           RowBox[{"3", " ", "\[Xi]"}], "-", 
           RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "5"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "12"}], " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "+", 
           RowBox[{"\[Eta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "9"}], "+", 
              RowBox[{"6", " ", "\[Lambda]"}], "-", 
              RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}], "-", 
           RowBox[{"3", " ", "\[Xi]"}], "+", 
           RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "2"]}], 
       ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"30", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "\[Eta]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["3", "2"], " ", 
           SuperscriptBox["\[Eta]", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "9"}], "+", 
              RowBox[{"6", " ", "\[Lambda]"}], "-", 
              RowBox[{"2", " ", "\[Xi]"}]}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"186624", " ", 
              SuperscriptBox["\[Lambda]", "7"]}], "-", 
             RowBox[{"243", " ", 
              SuperscriptBox["\[Xi]", "5"]}], "-", 
             RowBox[{"10368", " ", 
              SuperscriptBox["\[Lambda]", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "84"}], "+", 
                RowBox[{"11", " ", "\[Xi]"}]}], ")"}]}], "+", 
             RowBox[{"3", " ", "\[Lambda]", " ", 
              SuperscriptBox["\[Xi]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "765"}], "+", 
                RowBox[{"232", " ", "\[Xi]"}]}], ")"}]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["\[Lambda]", "2"], " ", 
              SuperscriptBox["\[Xi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"1620", "+", 
                RowBox[{"837", " ", "\[Xi]"}], "+", 
                RowBox[{"17", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"1296", " ", 
              SuperscriptBox["\[Lambda]", "4"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "120"}], "-", 
                RowBox[{"118", " ", "\[Xi]"}], "+", 
                RowBox[{"19", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
             RowBox[{"432", " ", 
              SuperscriptBox["\[Lambda]", "5"], " ", 
              RowBox[{"(", 
               RowBox[{"1728", "-", 
                RowBox[{"72", " ", "\[Xi]"}], "+", 
                RowBox[{"41", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
             RowBox[{"24", " ", 
              SuperscriptBox["\[Lambda]", "3"], " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3510"}], "+", 
                RowBox[{"1299", " ", "\[Xi]"}], "+", 
                RowBox[{"214", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"\[Lambda]", " ", 
           SuperscriptBox["\[Xi]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", " ", 
               SuperscriptBox["\[Lambda]", "2"]}], "+", 
              RowBox[{"3", " ", "\[Xi]"}], "-", 
              RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "2"], 
           " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4738176", " ", 
              SuperscriptBox["\[Lambda]", "8"]}], "+", 
             RowBox[{"891", " ", 
              SuperscriptBox["\[Xi]", "4"]}], "-", 
             RowBox[{"13824", " ", 
              SuperscriptBox["\[Lambda]", "7"], " ", 
              RowBox[{"(", 
               RowBox[{"603", "+", 
                RowBox[{"457", " ", "\[Xi]"}]}], ")"}]}], "-", 
             RowBox[{"6", " ", "\[Lambda]", " ", 
              SuperscriptBox["\[Xi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"11601", "+", 
                RowBox[{"3370", " ", "\[Xi]"}]}], ")"}]}], "+", 
             RowBox[{"864", " ", 
              SuperscriptBox["\[Lambda]", "6"], " ", 
              RowBox[{"(", 
               RowBox[{"1131", "+", 
                RowBox[{"13524", " ", "\[Xi]"}], "+", 
                RowBox[{"3656", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Lambda]", "2"], " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"134541", "+", 
                RowBox[{"229338", " ", "\[Xi]"}], "+", 
                RowBox[{"42332", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
             RowBox[{"48", " ", 
              SuperscriptBox["\[Lambda]", "3"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4455"}], "+", 
                RowBox[{"36855", " ", "\[Xi]"}], "+", 
                RowBox[{"24301", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"2584", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "-", 
             RowBox[{"96", " ", 
              SuperscriptBox["\[Lambda]", "5"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "25758"}], "+", 
                RowBox[{"68517", " ", "\[Xi]"}], "+", 
                RowBox[{"63828", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"7312", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Lambda]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "75816"}], "+", 
                RowBox[{"112590", " ", "\[Xi]"}], "+", 
                RowBox[{"602667", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"178128", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"7312", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{
           FractionBox["1", "4"], " ", 
           SuperscriptBox["\[Eta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", "\[Xi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"770383872", " ", 
              SuperscriptBox["\[Lambda]", "12"]}], "-", 
             RowBox[{"8289", " ", 
              SuperscriptBox["\[Xi]", "6"], " ", 
              RowBox[{"(", 
               RowBox[{"9", "+", 
                RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}], "+", 
             RowBox[{"1492992", " ", 
              SuperscriptBox["\[Lambda]", "11"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "834"}], "+", 
                RowBox[{"979", " ", "\[Xi]"}]}], ")"}]}], "-", 
             RowBox[{"746496", " ", 
              SuperscriptBox["\[Lambda]", "10"], " ", 
              RowBox[{"(", 
               RowBox[{"4824", "+", 
                RowBox[{"12065", " ", "\[Xi]"}], "+", 
                RowBox[{"6324", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"18", " ", "\[Lambda]", " ", 
              SuperscriptBox["\[Xi]", "5"], " ", 
              RowBox[{"(", 
               RowBox[{"461700", "+", 
                RowBox[{"236277", " ", "\[Xi]"}], "+", 
                RowBox[{"29092", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"41472", " ", 
              SuperscriptBox["\[Lambda]", "9"], " ", 
              RowBox[{"(", 
               RowBox[{"231012", "+", 
                RowBox[{"434610", " ", "\[Xi]"}], "+", 
                RowBox[{"472239", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"106900", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "-", 
             RowBox[{"12", " ", 
              SuperscriptBox["\[Lambda]", "2"], " ", 
              SuperscriptBox["\[Xi]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"7839666", "+", 
                RowBox[{"10063845", " ", "\[Xi]"}], "+", 
                RowBox[{"3223548", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"299104", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "-", 
             RowBox[{"6912", " ", 
              SuperscriptBox["\[Lambda]", "8"], " ", 
              RowBox[{"(", 
               RowBox[{"1003104", "+", 
                RowBox[{"2217618", " ", "\[Xi]"}], "+", 
                RowBox[{"4250421", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"2317170", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"301120", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Lambda]", "3"], " ", 
              SuperscriptBox["\[Xi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"1600884", "+", 
                RowBox[{"89194608", " ", "\[Xi]"}], "+", 
                RowBox[{"71018937", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"16606512", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"1161152", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "+", 
             RowBox[{"6912", " ", 
              SuperscriptBox["\[Lambda]", "7"], " ", 
              RowBox[{"(", 
               RowBox[{"209952", "+", 
                RowBox[{"983178", " ", "\[Xi]"}], "+", 
                RowBox[{"2932875", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"3264606", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"984340", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"77688", " ", 
                 SuperscriptBox["\[Xi]", "5"]}]}], ")"}]}], "-", 
             RowBox[{"384", " ", 
              SuperscriptBox["\[Lambda]", "6"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{"6193584", "+", 
                RowBox[{"17174511", " ", "\[Xi]"}], "+", 
                RowBox[{"42490656", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"24058764", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"4178016", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"190304", " ", 
                 SuperscriptBox["\[Xi]", "5"]}]}], ")"}]}], "-", 
             RowBox[{"32", " ", 
              SuperscriptBox["\[Lambda]", "4"], " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1259712", "+", 
                RowBox[{"36433233", " ", "\[Xi]"}], "+", 
                RowBox[{"90850653", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"44422236", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"7089912", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"321328", " ", 
                 SuperscriptBox["\[Xi]", "5"]}]}], ")"}]}], "+", 
             RowBox[{"64", " ", 
              SuperscriptBox["\[Lambda]", "5"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{"5668704", "+", 
                RowBox[{"9802134", " ", "\[Xi]"}], "+", 
                RowBox[{"98599437", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"106274430", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"32027184", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"3122520", " ", 
                 SuperscriptBox["\[Xi]", "5"]}], "+", 
                RowBox[{"64352", " ", 
                 SuperscriptBox["\[Xi]", "6"]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Lambda]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "9"}], "+", 
          RowBox[{"6", " ", "\[Lambda]"}], "-", 
          RowBox[{"2", " ", "\[Xi]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "\[Lambda]"}], "-", "\[Xi]"}], ")"}], " ", 
        SuperscriptBox["\[Xi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "+", 
           RowBox[{"3", " ", "\[Xi]"}], "-", 
           RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "12"}], " ", 
           SuperscriptBox["\[Lambda]", "2"]}], "+", 
          RowBox[{"\[Eta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9"}], "+", 
             RowBox[{"6", " ", "\[Lambda]"}], "-", 
             RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}], "-", 
          RowBox[{"3", " ", "\[Xi]"}], "+", 
          RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}]}], ")"}]}], 
     "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["\[Lambda]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
        SuperscriptBox["\[Xi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "+", 
           RowBox[{"3", " ", "\[Xi]"}], "-", 
           RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "7"]}]], 
      RowBox[{"3840", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Lambda]", "4"], " ", 
          SuperscriptBox["\[Xi]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"12", " ", 
              SuperscriptBox["\[Lambda]", "2"]}], "+", 
             RowBox[{"3", " ", "\[Xi]"}], "-", 
             RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "2"], 
          " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4976640", " ", 
             SuperscriptBox["\[Lambda]", "11"]}], "+", 
            RowBox[{"20655", " ", 
             SuperscriptBox["\[Xi]", "5"]}], "-", 
            RowBox[{"729", " ", "\[Lambda]", " ", 
             SuperscriptBox["\[Xi]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "7"}], "+", 
               RowBox[{"186", " ", "\[Xi]"}]}], ")"}]}], "-", 
            RowBox[{"41472", " ", 
             SuperscriptBox["\[Lambda]", "10"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "543"}], "+", 
               RowBox[{"200", " ", "\[Xi]"}]}], ")"}]}], "+", 
            RowBox[{"6912", " ", 
             SuperscriptBox["\[Lambda]", "9"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4563"}], "-", 
               RowBox[{"4278", " ", "\[Xi]"}], "+", 
               RowBox[{"800", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
            RowBox[{"108", " ", 
             SuperscriptBox["\[Lambda]", "3"], " ", 
             SuperscriptBox["\[Xi]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4455"}], "+", 
               RowBox[{"16488", " ", "\[Xi]"}], "+", 
               RowBox[{"3836", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
            RowBox[{"54", " ", 
             SuperscriptBox["\[Lambda]", "2"], " ", 
             SuperscriptBox["\[Xi]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1053"}], "+", 
               RowBox[{"6147", " ", "\[Xi]"}], "+", 
               RowBox[{"6412", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
            RowBox[{"2304", " ", 
             SuperscriptBox["\[Lambda]", "8"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "20412"}], "-", 
               RowBox[{"20115", " ", "\[Xi]"}], "-", 
               RowBox[{"6252", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"800", " ", 
                SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["\[Lambda]", "5"], " ", "\[Xi]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "255879"}], "+", 
               RowBox[{"17496", " ", "\[Xi]"}], "-", 
               RowBox[{"539217", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "-", 
               RowBox[{"147672", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "+", 
               RowBox[{"352", " ", 
                SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "+", 
            RowBox[{"192", " ", 
             SuperscriptBox["\[Lambda]", "7"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "148716"}], "-", 
               RowBox[{"162567", " ", "\[Xi]"}], "-", 
               RowBox[{"160218", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "-", 
               RowBox[{"15792", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "+", 
               RowBox[{"1600", " ", 
                SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "+", 
            RowBox[{"72", " ", 
             SuperscriptBox["\[Lambda]", "4"], " ", "\[Xi]", " ", 
             RowBox[{"(", 
              RowBox[{"6561", "-", 
               RowBox[{"1458", " ", "\[Xi]"}], "+", 
               RowBox[{"18279", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"45900", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "+", 
               RowBox[{"2800", " ", 
                SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "-", 
            RowBox[{"32", " ", 
             SuperscriptBox["\[Lambda]", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "196830"}], "-", 
               RowBox[{"527067", " ", "\[Xi]"}], "-", 
               RowBox[{"390744", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "-", 
               RowBox[{"360828", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "-", 
               RowBox[{"6576", " ", 
                SuperscriptBox["\[Xi]", "4"]}], "+", 
               RowBox[{"640", " ", 
                SuperscriptBox["\[Xi]", "5"]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["\[Eta]", "2"], " ", 
          SuperscriptBox["\[Lambda]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", "\[Xi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2149908480", " ", 
             SuperscriptBox["\[Lambda]", "16"]}], "-", 
            RowBox[{"188082", " ", 
             SuperscriptBox["\[Xi]", "8"]}], "-", 
            RowBox[{"214990848", " ", 
             SuperscriptBox["\[Lambda]", "15"], " ", 
             RowBox[{"(", 
              RowBox[{"63", "+", 
               RowBox[{"20", " ", "\[Xi]"}]}], ")"}]}], "+", 
            RowBox[{"729", " ", "\[Lambda]", " ", 
             SuperscriptBox["\[Xi]", "7"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "117"}], "+", 
               RowBox[{"2372", " ", "\[Xi]"}]}], ")"}]}], "+", 
            RowBox[{"5971968", " ", 
             SuperscriptBox["\[Lambda]", "14"], " ", 
             RowBox[{"(", 
              RowBox[{"5697", "+", 
               RowBox[{"4527", " ", "\[Xi]"}], "+", 
               RowBox[{"560", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
            RowBox[{"2916", " ", 
             SuperscriptBox["\[Lambda]", "2"], " ", 
             SuperscriptBox["\[Xi]", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "243"}], "+", 
               RowBox[{"1452", " ", "\[Xi]"}], "+", 
               RowBox[{"2324", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
            RowBox[{"995328", " ", 
             SuperscriptBox["\[Lambda]", "13"], " ", 
             RowBox[{"(", 
              RowBox[{"40338", "+", 
               RowBox[{"82539", " ", "\[Xi]"}], "+", 
               RowBox[{"20529", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"1120", " ", 
                SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
            RowBox[{"2239488", " ", 
             SuperscriptBox["\[Lambda]", "12"], " ", 
             RowBox[{"(", 
              RowBox[{"10854", "+", 
               RowBox[{"49140", " ", "\[Xi]"}], "+", 
               RowBox[{"33171", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"2624", " ", 
                SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
            RowBox[{"324", " ", 
             SuperscriptBox["\[Lambda]", "3"], " ", 
             SuperscriptBox["\[Xi]", "5"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "6561"}], "-", 
               RowBox[{"19683", " ", "\[Xi]"}], "+", 
               RowBox[{"115596", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"45584", " ", 
                SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "-", 
            RowBox[{"108", " ", 
             SuperscriptBox["\[Lambda]", "4"], " ", 
             SuperscriptBox["\[Xi]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "59049"}], "-", 
               RowBox[{"297432", " ", "\[Xi]"}], "+", 
               RowBox[{"336960", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"1206288", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "+", 
               RowBox[{"182000", " ", 
                SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "+", 
            RowBox[{"13824", " ", 
             SuperscriptBox["\[Lambda]", "11"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "433026"}], "-", 
               RowBox[{"5865534", " ", "\[Xi]"}], "-", 
               RowBox[{"8126163", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "-", 
               RowBox[{"2085237", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "+", 
               RowBox[{"66600", " ", 
                SuperscriptBox["\[Xi]", "4"]}], "+", 
               RowBox[{"8960", " ", 
                SuperscriptBox["\[Xi]", "5"]}]}], ")"}]}], "-", 
            RowBox[{"4608", " ", 
             SuperscriptBox["\[Lambda]", "10"], " ", "\[Xi]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "7302393"}], "-", 
               RowBox[{"19199673", " ", "\[Xi]"}], "-", 
               RowBox[{"11391597", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "-", 
               RowBox[{"287955", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "+", 
               RowBox[{"256464", " ", 
                SuperscriptBox["\[Xi]", "4"]}], "+", 
               RowBox[{"8960", " ", 
                SuperscriptBox["\[Xi]", "5"]}]}], ")"}]}], "-", 
            RowBox[{"288", " ", 
             SuperscriptBox["\[Lambda]", "6"], " ", 
             SuperscriptBox["\[Xi]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3287061"}], "-", 
               RowBox[{"5010417", " ", "\[Xi]"}], "-", 
               RowBox[{"886950", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"3635712", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "+", 
               RowBox[{"895104", " ", 
                SuperscriptBox["\[Xi]", "4"]}], "+", 
               RowBox[{"30928", " ", 
                SuperscriptBox["\[Xi]", "5"]}]}], ")"}]}], "+", 
            RowBox[{"216", " ", 
             SuperscriptBox["\[Lambda]", "5"], " ", 
             SuperscriptBox["\[Xi]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "452709"}], "-", 
               RowBox[{"929475", " ", "\[Xi]"}], "-", 
               RowBox[{"927288", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"1658232", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "+", 
               RowBox[{"1116480", " ", 
                SuperscriptBox["\[Xi]", "4"]}], "+", 
               RowBox[{"76816", " ", 
                SuperscriptBox["\[Xi]", "5"]}]}], ")"}]}], "+", 
            RowBox[{"1152", " ", 
             SuperscriptBox["\[Lambda]", "9"], " ", "\[Xi]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5550606"}], "-", 
               RowBox[{"35508132", " ", "\[Xi]"}], "-", 
               RowBox[{"39140739", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "-", 
               RowBox[{"6941781", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "+", 
               RowBox[{"2509704", " ", 
                SuperscriptBox["\[Xi]", "4"]}], "+", 
               RowBox[{"311904", " ", 
                SuperscriptBox["\[Xi]", "5"]}], "+", 
               RowBox[{"5120", " ", 
                SuperscriptBox["\[Xi]", "6"]}]}], ")"}]}], "-", 
            RowBox[{"64", " ", 
             SuperscriptBox["\[Lambda]", "8"], " ", 
             SuperscriptBox["\[Xi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "174844089"}], "-", 
               RowBox[{"332485236", " ", "\[Xi]"}], "-", 
               RowBox[{"154749933", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"42964344", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "+", 
               RowBox[{"16611264", " ", 
                SuperscriptBox["\[Xi]", "4"]}], "+", 
               RowBox[{"785664", " ", 
                SuperscriptBox["\[Xi]", "5"]}], "+", 
               RowBox[{"5120", " ", 
                SuperscriptBox["\[Xi]", "6"]}]}], ")"}]}], "+", 
            RowBox[{"96", " ", 
             SuperscriptBox["\[Lambda]", "7"], " ", 
             SuperscriptBox["\[Xi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "16828965"}], "-", 
               RowBox[{"61981767", " ", "\[Xi]"}], "-", 
               RowBox[{"56135916", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"8692596", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "+", 
               RowBox[{"15354792", " ", 
                SuperscriptBox["\[Xi]", "4"]}], "+", 
               RowBox[{"1646064", " ", 
                SuperscriptBox["\[Xi]", "5"]}], "+", 
               RowBox[{"29056", " ", 
                SuperscriptBox["\[Xi]", "6"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          FractionBox["1", "32"], " ", 
          SuperscriptBox["\[Eta]", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"51597803520", " ", 
             SuperscriptBox["\[Lambda]", "17"]}], "+", 
            RowBox[{"1852389", " ", 
             SuperscriptBox["\[Xi]", "9"]}], "-", 
            RowBox[{"3439853568", " ", 
             SuperscriptBox["\[Lambda]", "16"], " ", 
             RowBox[{"(", 
              RowBox[{"9", "+", 
               RowBox[{"25", " ", "\[Xi]"}]}], ")"}]}], "-", 
            RowBox[{"2916", " ", "\[Lambda]", " ", 
             SuperscriptBox["\[Xi]", "8"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "684"}], "+", 
               RowBox[{"5777", " ", "\[Xi]"}]}], ")"}]}], "+", 
            RowBox[{"143327232", " ", 
             SuperscriptBox["\[Lambda]", "15"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5238"}], "-", 
               RowBox[{"1317", " ", "\[Xi]"}], "+", 
               RowBox[{"356", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
            RowBox[{"972", " ", 
             SuperscriptBox["\[Lambda]", "2"], " ", 
             SuperscriptBox["\[Xi]", "7"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "7452"}], "+", 
               RowBox[{"31545", " ", "\[Xi]"}], "+", 
               RowBox[{"66892", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
            RowBox[{"35831808", " ", 
             SuperscriptBox["\[Lambda]", "14"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "46980"}], "-", 
               RowBox[{"63378", " ", "\[Xi]"}], "-", 
               RowBox[{"12499", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"336", " ", 
                SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "-", 
            RowBox[{"2592", " ", 
             SuperscriptBox["\[Lambda]", "3"], " ", 
             SuperscriptBox["\[Xi]", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "16767"}], "-", 
               RowBox[{"52812", " ", "\[Xi]"}], "+", 
               RowBox[{"117243", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"52906", " ", 
                SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
            RowBox[{"1990656", " ", 
             SuperscriptBox["\[Lambda]", "13"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "656100"}], "-", 
               RowBox[{"2467908", " ", "\[Xi]"}], "-", 
               RowBox[{"1327806", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "-", 
               RowBox[{"193581", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "+", 
               RowBox[{"1568", " ", 
                SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "+", 
            RowBox[{"432", " ", 
             SuperscriptBox["\[Lambda]", "4"], " ", 
             SuperscriptBox["\[Xi]", "5"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "603612"}], "-", 
               RowBox[{"1609632", " ", "\[Xi]"}], "-", 
               RowBox[{"677565", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"2365020", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "+", 
               RowBox[{"389200", " ", 
                SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "-", 
            RowBox[{"663552", " ", 
             SuperscriptBox["\[Lambda]", "12"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "511758"}], "-", 
               RowBox[{"7322076", " ", "\[Xi]"}], "-", 
               RowBox[{"8198577", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "-", 
               RowBox[{"2372787", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "-", 
               RowBox[{"249204", " ", 
                SuperscriptBox["\[Xi]", "4"]}], "+", 
               RowBox[{"5600", " ", 
                SuperscriptBox["\[Xi]", "5"]}]}], ")"}]}], "+", 
            RowBox[{"165888", " ", 
             SuperscriptBox["\[Lambda]", "11"], " ", "\[Xi]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "14631030"}], "-", 
               RowBox[{"34939512", " ", "\[Xi]"}], "-", 
               RowBox[{"17668935", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "-", 
               RowBox[{"3144078", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "-", 
               RowBox[{"209332", " ", 
                SuperscriptBox["\[Xi]", "4"]}], "+", 
               RowBox[{"13440", " ", 
                SuperscriptBox["\[Xi]", "5"]}]}], ")"}]}], "-", 
            RowBox[{"576", " ", 
             SuperscriptBox["\[Lambda]", "5"], " ", 
             SuperscriptBox["\[Xi]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"3306744", "-", 
               RowBox[{"2152008", " ", "\[Xi]"}], "-", 
               RowBox[{"7196688", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"1687311", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "+", 
               RowBox[{"2952720", " ", 
                SuperscriptBox["\[Xi]", "4"]}], "+", 
               RowBox[{"199472", " ", 
                SuperscriptBox["\[Xi]", "5"]}]}], ")"}]}], "+", 
            RowBox[{"1728", " ", 
             SuperscriptBox["\[Lambda]", "6"], " ", 
             SuperscriptBox["\[Xi]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"9270693", "+", 
               RowBox[{"13450050", " ", "\[Xi]"}], "-", 
               RowBox[{"1463832", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "-", 
               RowBox[{"5817339", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "+", 
               RowBox[{"2451528", " ", 
                SuperscriptBox["\[Xi]", "4"]}], "+", 
               RowBox[{"821456", " ", 
                SuperscriptBox["\[Xi]", "5"]}], "+", 
               RowBox[{"18496", " ", 
                SuperscriptBox["\[Xi]", "6"]}]}], ")"}]}], "+", 
            RowBox[{"384", " ", 
             SuperscriptBox["\[Lambda]", "7"], " ", 
             SuperscriptBox["\[Xi]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "358722675"}], "-", 
               RowBox[{"305125866", " ", "\[Xi]"}], "+", 
               RowBox[{"8686764", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"20219544", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "-", 
               RowBox[{"13866336", " ", 
                SuperscriptBox["\[Xi]", "4"]}], "-", 
               RowBox[{"1043232", " ", 
                SuperscriptBox["\[Xi]", "5"]}], "+", 
               RowBox[{"20416", " ", 
                SuperscriptBox["\[Xi]", "6"]}]}], ")"}]}], "+", 
            RowBox[{"1536", " ", 
             SuperscriptBox["\[Lambda]", "9"], " ", 
             SuperscriptBox["\[Xi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "819482022"}], "-", 
               RowBox[{"1220719977", " ", "\[Xi]"}], "-", 
               RowBox[{"452805228", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "-", 
               RowBox[{"55588194", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "-", 
               RowBox[{"8134128", " ", 
                SuperscriptBox["\[Xi]", "4"]}], "+", 
               RowBox[{"495696", " ", 
                SuperscriptBox["\[Xi]", "5"]}], "+", 
               RowBox[{"57856", " ", 
                SuperscriptBox["\[Xi]", "6"]}]}], ")"}]}], "-", 
            RowBox[{"9216", " ", 
             SuperscriptBox["\[Lambda]", "10"], " ", "\[Xi]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "54206982"}], "-", 
               RowBox[{"387046512", " ", "\[Xi]"}], "-", 
               RowBox[{"331564509", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "-", 
               RowBox[{"84465099", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "-", 
               RowBox[{"10662732", " ", 
                SuperscriptBox["\[Xi]", "4"]}], "-", 
               RowBox[{"169488", " ", 
                SuperscriptBox["\[Xi]", "5"]}], "+", 
               RowBox[{"68864", " ", 
                SuperscriptBox["\[Xi]", "6"]}]}], ")"}]}], "-", 
            RowBox[{"256", " ", 
             SuperscriptBox["\[Lambda]", "8"], " ", 
             SuperscriptBox["\[Xi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "813104730"}], "-", 
               RowBox[{"2642856093", " ", "\[Xi]"}], "-", 
               RowBox[{"1451739348", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "-", 
               RowBox[{"90850167", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "-", 
               RowBox[{"29581848", " ", 
                SuperscriptBox["\[Xi]", "4"]}], "-", 
               RowBox[{"8379072", " ", 
                SuperscriptBox["\[Xi]", "5"]}], "+", 
               RowBox[{"561408", " ", 
                SuperscriptBox["\[Xi]", "6"]}], "+", 
               RowBox[{"19456", " ", 
                SuperscriptBox["\[Xi]", "7"]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"180", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "\[Eta]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"12", " ", 
           SuperscriptBox["\[Lambda]", "2"]}], "+", "\[Xi]", "-", 
          RowBox[{"4", " ", "\[Lambda]", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", "\[Xi]"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["3", "4"], " ", 
           SuperscriptBox["\[Eta]", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "9"}], "+", 
              RowBox[{"6", " ", "\[Lambda]"}], "-", 
              RowBox[{"2", " ", "\[Xi]"}]}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"9455616", " ", 
              SuperscriptBox["\[Lambda]", "9"]}], "-", 
             RowBox[{"729", " ", 
              SuperscriptBox["\[Xi]", "6"]}], "-", 
             RowBox[{"663552", " ", 
              SuperscriptBox["\[Lambda]", "8"], " ", 
              RowBox[{"(", 
               RowBox[{"33", "+", 
                RowBox[{"16", " ", "\[Xi]"}]}], ")"}]}], "+", 
             RowBox[{"63", " ", "\[Lambda]", " ", 
              SuperscriptBox["\[Xi]", "5"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "207"}], "+", 
                RowBox[{"20", " ", "\[Xi]"}]}], ")"}]}], "+", 
             RowBox[{"36", " ", 
              SuperscriptBox["\[Lambda]", "2"], " ", 
              SuperscriptBox["\[Xi]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"2025", "+", 
                RowBox[{"1766", " ", "\[Xi]"}], "+", 
                RowBox[{"84", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"5184", " ", 
              SuperscriptBox["\[Lambda]", "7"], " ", 
              RowBox[{"(", 
               RowBox[{"4752", "+", 
                RowBox[{"4024", " ", "\[Xi]"}], "+", 
                RowBox[{"673", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"576", " ", 
              SuperscriptBox["\[Lambda]", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "19440"}], "-", 
                RowBox[{"17064", " ", "\[Xi]"}], "-", 
                RowBox[{"9171", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"244", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Lambda]", "3"], " ", 
              SuperscriptBox["\[Xi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "97524"}], "+", 
                RowBox[{"40077", " ", "\[Xi]"}], "+", 
                RowBox[{"15876", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"496", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
             RowBox[{"48", " ", 
              SuperscriptBox["\[Lambda]", "4"], " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"5508", "-", 
                RowBox[{"3294", " ", "\[Xi]"}], "+", 
                RowBox[{"9305", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"1008", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "-", 
             RowBox[{"48", " ", 
              SuperscriptBox["\[Lambda]", "5"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{"27216", "-", 
                RowBox[{"13284", " ", "\[Xi]"}], "+", 
                RowBox[{"12417", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"5944", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{"3", " ", "\[Lambda]", " ", 
           SuperscriptBox["\[Xi]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", " ", 
               SuperscriptBox["\[Lambda]", "2"]}], "+", 
              RowBox[{"3", " ", "\[Xi]"}], "-", 
              RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "2"], 
           " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8771328", " ", 
              SuperscriptBox["\[Lambda]", "10"]}], "-", 
             RowBox[{"891", " ", 
              SuperscriptBox["\[Xi]", "5"]}], "-", 
             RowBox[{"62208", " ", 
              SuperscriptBox["\[Lambda]", "9"], " ", 
              RowBox[{"(", 
               RowBox[{"1273", "+", 
                RowBox[{"235", " ", "\[Xi]"}]}], ")"}]}], "+", 
             RowBox[{"27", " ", "\[Lambda]", " ", 
              SuperscriptBox["\[Xi]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"1809", "+", 
                RowBox[{"622", " ", "\[Xi]"}]}], ")"}]}], "+", 
             RowBox[{"5184", " ", 
              SuperscriptBox["\[Lambda]", "8"], " ", 
              RowBox[{"(", 
               RowBox[{"33693", "+", 
                RowBox[{"19937", " ", "\[Xi]"}], "+", 
                RowBox[{"1880", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Lambda]", "2"], " ", 
              SuperscriptBox["\[Xi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "14013"}], "+", 
                RowBox[{"97398", " ", "\[Xi]"}], "+", 
                RowBox[{"23884", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
             RowBox[{"1728", " ", 
              SuperscriptBox["\[Lambda]", "7"], " ", 
              RowBox[{"(", 
               RowBox[{"88101", "+", 
                RowBox[{"113214", " ", "\[Xi]"}], "+", 
                RowBox[{"28828", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"1880", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Lambda]", "3"], " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "512487"}], "-", 
                RowBox[{"202338", " ", "\[Xi]"}], "+", 
                RowBox[{"143118", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"26524", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
             RowBox[{"144", " ", 
              SuperscriptBox["\[Lambda]", "6"], " ", 
              RowBox[{"(", 
               RowBox[{"413100", "+", 
                RowBox[{"1085913", " ", "\[Xi]"}], "+", 
                RowBox[{"530043", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"71128", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"3760", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Lambda]", "4"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1880820"}], "-", 
                RowBox[{"4189563", " ", "\[Xi]"}], "-", 
                RowBox[{"1149363", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"44556", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"6896", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "-", 
             RowBox[{"48", " ", 
              SuperscriptBox["\[Lambda]", "5"], " ", 
              RowBox[{"(", 
               RowBox[{"183708", "+", 
                RowBox[{"1172718", " ", "\[Xi]"}], "+", 
                RowBox[{"1087884", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"220713", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"13472", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"752", " ", 
                 SuperscriptBox["\[Xi]", "5"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["1", "8"], " ", 
           SuperscriptBox["\[Eta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", "\[Xi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"10534551552", " ", 
              SuperscriptBox["\[Lambda]", "14"]}], "+", 
             RowBox[{"6723", " ", 
              SuperscriptBox["\[Xi]", "7"], " ", 
              RowBox[{"(", 
               RowBox[{"9", "+", 
                RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}], "+", 
             RowBox[{"17915904", " ", 
              SuperscriptBox["\[Lambda]", "13"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5346"}], "+", 
                RowBox[{"4585", " ", "\[Xi]"}]}], ")"}]}], "-", 
             RowBox[{"18", " ", "\[Lambda]", " ", 
              SuperscriptBox["\[Xi]", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "35154"}], "+", 
                RowBox[{"14697", " ", "\[Xi]"}], "+", 
                RowBox[{"4504", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
             RowBox[{"2985984", " ", 
              SuperscriptBox["\[Lambda]", "12"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "94536"}], "+", 
                RowBox[{"157593", " ", "\[Xi]"}], "+", 
                RowBox[{"75166", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
             RowBox[{"144", " ", 
              SuperscriptBox["\[Lambda]", "2"], " ", 
              SuperscriptBox["\[Xi]", "5"], " ", 
              RowBox[{"(", 
               RowBox[{"2254068", "+", 
                RowBox[{"1496907", " ", "\[Xi]"}], "+", 
                RowBox[{"317661", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"21926", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
             RowBox[{"995328", " ", 
              SuperscriptBox["\[Lambda]", "11"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "372708"}], "+", 
                RowBox[{"1135314", " ", "\[Xi]"}], "+", 
                RowBox[{"1246449", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"236474", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "-", 
             RowBox[{"331776", " ", 
              SuperscriptBox["\[Lambda]", "10"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "716364"}], "+", 
                RowBox[{"4259412", " ", "\[Xi]"}], "+", 
                RowBox[{"8448408", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"3570489", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"403270", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["\[Lambda]", "3"], " ", 
              SuperscriptBox["\[Xi]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"243413100", "+", 
                RowBox[{"367467030", " ", "\[Xi]"}], "+", 
                RowBox[{"161995059", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"28125774", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"1703648", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "-", 
             RowBox[{"48", " ", 
              SuperscriptBox["\[Lambda]", "4"], " ", 
              SuperscriptBox["\[Xi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"260235504", "+", 
                RowBox[{"943413480", " ", "\[Xi]"}], "+", 
                RowBox[{"793885293", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"255948318", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"35001232", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"1694240", " ", 
                 SuperscriptBox["\[Xi]", "5"]}]}], ")"}]}], "+", 
             RowBox[{"13824", " ", 
              SuperscriptBox["\[Lambda]", "9"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5598720"}], "+", 
                RowBox[{"67647312", " ", "\[Xi]"}], "+", 
                RowBox[{"240039882", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"176658075", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"43359240", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"3270064", " ", 
                 SuperscriptBox["\[Xi]", "5"]}]}], ")"}]}], "+", 
             RowBox[{"1536", " ", 
              SuperscriptBox["\[Lambda]", "7"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{"20785248", "+", 
                RowBox[{"543740688", " ", "\[Xi]"}], "+", 
                RowBox[{"1126394910", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"721125855", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"186162462", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"19721304", " ", 
                 SuperscriptBox["\[Xi]", "5"]}], "+", 
                RowBox[{"664048", " ", 
                 SuperscriptBox["\[Xi]", "6"]}]}], ")"}]}], "+", 
             RowBox[{"32", " ", 
              SuperscriptBox["\[Lambda]", "5"], " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"430821504", "+", 
                RowBox[{"4365846864", " ", "\[Xi]"}], "+", 
                RowBox[{"7228640070", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"4020049845", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"947608992", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"95882448", " ", 
                 SuperscriptBox["\[Xi]", "5"]}], "+", 
                RowBox[{"3257984", " ", 
                 SuperscriptBox["\[Xi]", "6"]}]}], ")"}]}], "-", 
             RowBox[{"2304", " ", 
              SuperscriptBox["\[Lambda]", "8"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5038848"}], "+", 
                RowBox[{"130345200", " ", "\[Xi]"}], "+", 
                RowBox[{"961218576", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"1167111531", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"480618990", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"76627248", " ", 
                 SuperscriptBox["\[Xi]", "5"]}], "+", 
                RowBox[{"3959200", " ", 
                 SuperscriptBox["\[Xi]", "6"]}]}], ")"}]}], "-", 
             RowBox[{"128", " ", 
              SuperscriptBox["\[Lambda]", "6"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "22674816"}], "+", 
                RowBox[{"1286953272", " ", "\[Xi]"}], "+", 
                RowBox[{"5151627216", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"5120793675", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"1960539444", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"325244088", " ", 
                 SuperscriptBox["\[Xi]", "5"]}], "+", 
                RowBox[{"21756768", " ", 
                 SuperscriptBox["\[Xi]", "6"]}], "+", 
                RowBox[{"381248", " ", 
                 SuperscriptBox["\[Xi]", "7"]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Lambda]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "9"}], "+", 
          RowBox[{"6", " ", "\[Lambda]"}], "-", 
          RowBox[{"2", " ", "\[Xi]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "\[Lambda]"}], "-", "\[Xi]"}], ")"}], " ", 
        SuperscriptBox["\[Xi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "+", 
           RowBox[{"3", " ", "\[Xi]"}], "-", 
           RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "12"}], " ", 
           SuperscriptBox["\[Lambda]", "2"]}], "+", 
          RowBox[{"\[Eta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9"}], "+", 
             RowBox[{"6", " ", "\[Lambda]"}], "-", 
             RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}], "-", 
          RowBox[{"3", " ", "\[Xi]"}], "+", 
          RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}]}], ")"}]}], 
     "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["\[Lambda]", "4"], " ", 
        SuperscriptBox["\[Xi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", "\[Lambda]"}], "+", "\[Xi]"}], ")"}]}]], 
      RowBox[{"80", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"640", " ", 
          SuperscriptBox["\[Lambda]", "5"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "\[Lambda]"}], "-", "\[Xi]"}], ")"}], " ", 
          SuperscriptBox["\[Xi]", "2"]}], "-", 
         RowBox[{"20", " ", 
          SuperscriptBox["\[Eta]", "2"], " ", 
          SuperscriptBox["\[Lambda]", "2"], " ", "\[Xi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"576", " ", 
             SuperscriptBox["\[Lambda]", "4"]}], "+", 
            RowBox[{"2826", " ", "\[Lambda]", " ", "\[Xi]"}], "+", 
            RowBox[{"501", " ", 
             SuperscriptBox["\[Xi]", "2"]}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[Lambda]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"81", "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[Eta]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"17280", " ", 
             SuperscriptBox["\[Lambda]", "6"]}], "+", 
            RowBox[{"5760", " ", 
             SuperscriptBox["\[Lambda]", "5"], " ", "\[Xi]"}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["\[Lambda]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"540", "-", 
               RowBox[{"647", " ", "\[Xi]"}]}], ")"}], " ", "\[Xi]"}], "+", 
            RowBox[{"2", " ", "\[Lambda]", " ", 
             RowBox[{"(", 
              RowBox[{"1953", "-", 
               RowBox[{"43", " ", "\[Xi]"}]}], ")"}], " ", 
             SuperscriptBox["\[Xi]", "2"]}], "+", 
            RowBox[{"195", " ", 
             SuperscriptBox["\[Xi]", "3"]}], "-", 
            RowBox[{"96", " ", 
             SuperscriptBox["\[Lambda]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"45", "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
            RowBox[{"64", " ", 
             SuperscriptBox["\[Lambda]", "3"], " ", "\[Xi]", " ", 
             RowBox[{"(", 
              RowBox[{"225", "+", 
               RowBox[{"19", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
        " ", 
       RowBox[{"Log", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", "\[Eta]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "\[Lambda]"}]}], ")"}]}], "]"}]}]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["\[Lambda]", "4"], " ", 
        SuperscriptBox["\[Xi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", "\[Lambda]"}], "+", "\[Xi]"}], ")"}]}]], 
      RowBox[{"80", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"640", " ", 
          SuperscriptBox["\[Lambda]", "5"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "\[Lambda]"}], "-", "\[Xi]"}], ")"}], " ", 
          SuperscriptBox["\[Xi]", "2"]}], "-", 
         RowBox[{"20", " ", 
          SuperscriptBox["\[Eta]", "2"], " ", 
          SuperscriptBox["\[Lambda]", "2"], " ", "\[Xi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"576", " ", 
             SuperscriptBox["\[Lambda]", "4"]}], "+", 
            RowBox[{"2826", " ", "\[Lambda]", " ", "\[Xi]"}], "+", 
            RowBox[{"501", " ", 
             SuperscriptBox["\[Xi]", "2"]}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[Lambda]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"81", "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[Eta]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"17280", " ", 
             SuperscriptBox["\[Lambda]", "6"]}], "+", 
            RowBox[{"5760", " ", 
             SuperscriptBox["\[Lambda]", "5"], " ", "\[Xi]"}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["\[Lambda]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"540", "-", 
               RowBox[{"647", " ", "\[Xi]"}]}], ")"}], " ", "\[Xi]"}], "+", 
            RowBox[{"2", " ", "\[Lambda]", " ", 
             RowBox[{"(", 
              RowBox[{"1953", "-", 
               RowBox[{"43", " ", "\[Xi]"}]}], ")"}], " ", 
             SuperscriptBox["\[Xi]", "2"]}], "+", 
            RowBox[{"195", " ", 
             SuperscriptBox["\[Xi]", "3"]}], "-", 
            RowBox[{"96", " ", 
             SuperscriptBox["\[Lambda]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"45", "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
            RowBox[{"64", " ", 
             SuperscriptBox["\[Lambda]", "3"], " ", "\[Xi]", " ", 
             RowBox[{"(", 
              RowBox[{"225", "+", 
               RowBox[{"19", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
        " ", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"\[Eta]", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", "2"], "-", "\[Lambda]"}], ")"}]}], "+", 
         "\[Lambda]"}], "]"}]}]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["\[Xi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", "\[Lambda]"}], "+", "\[Xi]"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "+", 
           RowBox[{"3", " ", "\[Xi]"}], "-", 
           RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "7"]}]], 
      RowBox[{"5120", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Lambda]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Xi]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"12", " ", 
              SuperscriptBox["\[Lambda]", "2"]}], "+", 
             RowBox[{"3", " ", "\[Xi]"}], "-", 
             RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "2"], 
          " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"7464960", " ", 
             SuperscriptBox["\[Lambda]", "11"]}], "-", 
            RowBox[{"14929920", " ", 
             SuperscriptBox["\[Lambda]", "10"], " ", "\[Xi]"}], "-", 
            RowBox[{"729", " ", 
             SuperscriptBox["\[Xi]", "6"]}], "+", 
            RowBox[{"729", " ", "\[Lambda]", " ", 
             SuperscriptBox["\[Xi]", "5"], " ", 
             RowBox[{"(", 
              RowBox[{"45", "+", 
               RowBox[{"16", " ", "\[Xi]"}]}], ")"}]}], "+", 
            RowBox[{"124416", " ", 
             SuperscriptBox["\[Lambda]", "9"], " ", 
             RowBox[{"(", 
              RowBox[{"243", "+", 
               RowBox[{"75", " ", "\[Xi]"}], "+", 
               RowBox[{"100", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
            RowBox[{"162", " ", 
             SuperscriptBox["\[Lambda]", "2"], " ", 
             SuperscriptBox["\[Xi]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"81", "+", 
               RowBox[{"1224", " ", "\[Xi]"}], "+", 
               RowBox[{"280", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
            RowBox[{"3456", " ", 
             SuperscriptBox["\[Lambda]", "8"], " ", 
             RowBox[{"(", 
              RowBox[{"35721", "+", 
               RowBox[{"8748", " ", "\[Xi]"}], "+", 
               RowBox[{"4500", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"1600", " ", 
                SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
            RowBox[{"36", " ", 
             SuperscriptBox["\[Lambda]", "3"], " ", 
             SuperscriptBox["\[Xi]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "22599"}], "+", 
               RowBox[{"4860", " ", "\[Xi]"}], "+", 
               RowBox[{"14148", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"1888", " ", 
                SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
            RowBox[{"1728", " ", 
             SuperscriptBox["\[Lambda]", "7"], " ", 
             RowBox[{"(", 
              RowBox[{"65610", "+", 
               RowBox[{"48843", " ", "\[Xi]"}], "+", 
               RowBox[{"7074", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"6000", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "+", 
               RowBox[{"800", " ", 
                SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "-", 
            RowBox[{"24", " ", 
             SuperscriptBox["\[Lambda]", "4"], " ", 
             SuperscriptBox["\[Xi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "72171"}], "-", 
               RowBox[{"190998", " ", "\[Xi]"}], "+", 
               RowBox[{"28674", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"28800", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "+", 
               RowBox[{"1600", " ", 
                SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "-", 
            RowBox[{"288", " ", 
             SuperscriptBox["\[Lambda]", "6"], " ", 
             RowBox[{"(", 
              RowBox[{"118098", "+", 
               RowBox[{"214326", " ", "\[Xi]"}], "+", 
               RowBox[{"16767", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"17712", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "+", 
               RowBox[{"12000", " ", 
                SuperscriptBox["\[Xi]", "4"]}], "+", 
               RowBox[{"640", " ", 
                SuperscriptBox["\[Xi]", "5"]}]}], ")"}]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["\[Lambda]", "5"], " ", "\[Xi]", " ", 
             RowBox[{"(", 
              RowBox[{"708588", "-", 
               RowBox[{"183708", " ", "\[Xi]"}], "-", 
               RowBox[{"280665", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"159408", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "+", 
               RowBox[{"36000", " ", 
                SuperscriptBox["\[Xi]", "4"]}], "+", 
               RowBox[{"640", " ", 
                SuperscriptBox["\[Xi]", "5"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[Eta]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"9", "-", 
             RowBox[{"6", " ", "\[Lambda]"}], "+", 
             RowBox[{"2", " ", "\[Xi]"}]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"134369280", " ", 
             SuperscriptBox["\[Lambda]", "12"]}], "-", 
            RowBox[{"22394880", " ", 
             SuperscriptBox["\[Lambda]", "11"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "21"}], "+", 
               RowBox[{"8", " ", "\[Xi]"}]}], ")"}]}], "+", 
            RowBox[{"746496", " ", 
             SuperscriptBox["\[Lambda]", "10"], " ", 
             RowBox[{"(", 
              RowBox[{"1971", "-", 
               RowBox[{"345", " ", "\[Xi]"}], "+", 
               RowBox[{"98", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
            RowBox[{"248832", " ", 
             SuperscriptBox["\[Lambda]", "9"], " ", 
             RowBox[{"(", 
              RowBox[{"10935", "+", 
               RowBox[{"12690", " ", "\[Xi]"}], "+", 
               RowBox[{"456", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"28", " ", 
                SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
            RowBox[{"162", " ", 
             SuperscriptBox["\[Xi]", "5"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "12393"}], "-", 
               RowBox[{"1107", " ", "\[Xi]"}], "+", 
               RowBox[{"1104", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"200", " ", 
                SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
            RowBox[{"20736", " ", 
             SuperscriptBox["\[Lambda]", "8"], " ", 
             RowBox[{"(", 
              RowBox[{"45927", "+", 
               RowBox[{"355995", " ", "\[Xi]"}], "+", 
               RowBox[{"107865", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"2586", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "+", 
               RowBox[{"280", " ", 
                SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "-", 
            RowBox[{"1728", " ", 
             SuperscriptBox["\[Lambda]", "7"], " ", "\[Xi]", " ", 
             RowBox[{"(", 
              RowBox[{"3311118", "+", 
               RowBox[{"3380616", " ", "\[Xi]"}], "+", 
               RowBox[{"259389", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "-", 
               RowBox[{"15720", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "+", 
               RowBox[{"4480", " ", 
                SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "-", 
            RowBox[{"9", " ", "\[Lambda]", " ", 
             SuperscriptBox["\[Xi]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"32805", "-", 
               RowBox[{"1571724", " ", "\[Xi]"}], "-", 
               RowBox[{"83592", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"126648", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "+", 
               RowBox[{"19904", " ", 
                SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "+", 
            RowBox[{"288", " ", 
             SuperscriptBox["\[Lambda]", "6"], " ", "\[Xi]", " ", 
             RowBox[{"(", 
              RowBox[{"5235678", "+", 
               RowBox[{"21616308", " ", "\[Xi]"}], "+", 
               RowBox[{"4692573", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "-", 
               RowBox[{"552555", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "-", 
               RowBox[{"30720", " ", 
                SuperscriptBox["\[Xi]", "4"]}], "+", 
               RowBox[{"11200", " ", 
                SuperscriptBox["\[Xi]", "5"]}]}], ")"}]}], "-", 
            RowBox[{"48", " ", 
             SuperscriptBox["\[Lambda]", "5"], " ", 
             SuperscriptBox["\[Xi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"66292344", "+", 
               RowBox[{"33482970", " ", "\[Xi]"}], "-", 
               RowBox[{"6106833", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "-", 
               RowBox[{"1640736", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "+", 
               RowBox[{"81600", " ", 
                SuperscriptBox["\[Xi]", "4"]}], "+", 
               RowBox[{"12032", " ", 
                SuperscriptBox["\[Xi]", "5"]}]}], ")"}]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Lambda]", "3"], " ", 
             SuperscriptBox["\[Xi]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"63713871", "-", 
               RowBox[{"40756932", " ", "\[Xi]"}], "-", 
               RowBox[{"34870986", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "-", 
               RowBox[{"2487348", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "+", 
               RowBox[{"576720", " ", 
                SuperscriptBox["\[Xi]", "4"]}], "+", 
               RowBox[{"46208", " ", 
                SuperscriptBox["\[Xi]", "5"]}]}], ")"}]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["\[Lambda]", "2"], " ", 
             SuperscriptBox["\[Xi]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"6318243", "-", 
               RowBox[{"4874823", " ", "\[Xi]"}], "-", 
               RowBox[{"9858996", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "-", 
               RowBox[{"718632", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "+", 
               RowBox[{"390456", " ", 
                SuperscriptBox["\[Xi]", "4"]}], "+", 
               RowBox[{"51824", " ", 
                SuperscriptBox["\[Xi]", "5"]}]}], ")"}]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["\[Lambda]", "4"], " ", 
             SuperscriptBox["\[Xi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"41275251", "+", 
               RowBox[{"56352429", " ", "\[Xi]"}], "-", 
               RowBox[{"19208421", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "-", 
               RowBox[{"9846603", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "-", 
               RowBox[{"280260", " ", 
                SuperscriptBox["\[Xi]", "4"]}], "+", 
               RowBox[{"111264", " ", 
                SuperscriptBox["\[Xi]", "5"]}], "+", 
               RowBox[{"2432", " ", 
                SuperscriptBox["\[Xi]", "6"]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["\[Eta]", "2"], " ", "\[Xi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6449725440", " ", 
             SuperscriptBox["\[Lambda]", "15"]}], "-", 
            RowBox[{"15049359360", " ", 
             SuperscriptBox["\[Lambda]", "14"], " ", "\[Xi]"}], "+", 
            RowBox[{"89579520", " ", 
             SuperscriptBox["\[Lambda]", "13"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1215"}], "+", 
               RowBox[{"126", " ", "\[Xi]"}], "+", 
               RowBox[{"160", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
            RowBox[{"243", " ", 
             SuperscriptBox["\[Xi]", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "34263"}], "+", 
               RowBox[{"4860", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"704", " ", 
                SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "-", 
            RowBox[{"5971968", " ", 
             SuperscriptBox["\[Lambda]", "12"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "47385"}], "-", 
               RowBox[{"35289", " ", "\[Xi]"}], "+", 
               RowBox[{"3780", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"1120", " ", 
                SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
            RowBox[{"497664", " ", 
             SuperscriptBox["\[Lambda]", "11"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "616734"}], "-", 
               RowBox[{"1342089", " ", "\[Xi]"}], "-", 
               RowBox[{"308286", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"35280", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "+", 
               RowBox[{"2240", " ", 
                SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "-", 
            RowBox[{"324", " ", "\[Lambda]", " ", 
             SuperscriptBox["\[Xi]", "5"], " ", 
             RowBox[{"(", 
              RowBox[{"72171", "-", 
               RowBox[{"239841", " ", "\[Xi]"}], "-", 
               RowBox[{"5589", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"29628", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "+", 
               RowBox[{"4076", " ", 
                SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "+", 
            RowBox[{"972", " ", 
             SuperscriptBox["\[Lambda]", "2"], " ", 
             SuperscriptBox["\[Xi]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"39366", "-", 
               RowBox[{"15309", " ", "\[Xi]"}], "-", 
               RowBox[{"384912", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "-", 
               RowBox[{"9072", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "+", 
               RowBox[{"34500", " ", 
                SuperscriptBox["\[Xi]", "4"]}], "+", 
               RowBox[{"4144", " ", 
                SuperscriptBox["\[Xi]", "5"]}]}], ")"}]}], "+", 
            RowBox[{"82944", " ", 
             SuperscriptBox["\[Lambda]", "10"], " ", 
             RowBox[{"(", 
              RowBox[{"2007666", "+", 
               RowBox[{"10786284", " ", "\[Xi]"}], "+", 
               RowBox[{"6984792", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"533277", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "-", 
               RowBox[{"70560", " ", 
                SuperscriptBox["\[Xi]", "4"]}], "+", 
               RowBox[{"4480", " ", 
                SuperscriptBox["\[Xi]", "5"]}]}], ")"}]}], "-", 
            RowBox[{"13824", " ", 
             SuperscriptBox["\[Lambda]", "9"], " ", 
             RowBox[{"(", 
              RowBox[{"2657205", "+", 
               RowBox[{"45546462", " ", "\[Xi]"}], "+", 
               RowBox[{"61719327", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"15681762", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "-", 
               RowBox[{"124956", " ", 
                SuperscriptBox["\[Xi]", "4"]}], "+", 
               RowBox[{"17920", " ", 
                SuperscriptBox["\[Xi]", "6"]}]}], ")"}]}], "+", 
            RowBox[{"2304", " ", 
             SuperscriptBox["\[Lambda]", "8"], " ", "\[Xi]", " ", 
             RowBox[{"(", 
              RowBox[{"105225318", "+", 
               RowBox[{"288985806", " ", "\[Xi]"}], "+", 
               RowBox[{"146454642", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"8013897", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "-", 
               RowBox[{"1479060", " ", 
                SuperscriptBox["\[Xi]", "4"]}], "+", 
               RowBox[{"282240", " ", 
                SuperscriptBox["\[Xi]", "5"]}], "+", 
               RowBox[{"25600", " ", 
                SuperscriptBox["\[Xi]", "6"]}]}], ")"}]}], "-", 
            RowBox[{"72", " ", 
             SuperscriptBox["\[Lambda]", "3"], " ", 
             SuperscriptBox["\[Xi]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"4782969", "+", 
               RowBox[{"14053662", " ", "\[Xi]"}], "-", 
               RowBox[{"13856832", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "-", 
               RowBox[{"16984242", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "-", 
               RowBox[{"170910", " ", 
                SuperscriptBox["\[Xi]", "4"]}], "+", 
               RowBox[{"920160", " ", 
                SuperscriptBox["\[Xi]", "5"]}], "+", 
               RowBox[{"84448", " ", 
                SuperscriptBox["\[Xi]", "6"]}]}], ")"}]}], "+", 
            RowBox[{"48", " ", 
             SuperscriptBox["\[Lambda]", "4"], " ", 
             SuperscriptBox["\[Xi]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"89282088", "+", 
               RowBox[{"108945405", " ", "\[Xi]"}], "-", 
               RowBox[{"99950274", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "-", 
               RowBox[{"56334933", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "+", 
               RowBox[{"402408", " ", 
                SuperscriptBox["\[Xi]", "4"]}], "+", 
               RowBox[{"1690992", " ", 
                SuperscriptBox["\[Xi]", "5"]}], "+", 
               RowBox[{"96704", " ", 
                SuperscriptBox["\[Xi]", "6"]}]}], ")"}]}], "+", 
            RowBox[{"64", " ", 
             SuperscriptBox["\[Lambda]", "6"], " ", 
             SuperscriptBox["\[Xi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1138346622", "+", 
               RowBox[{"2052602289", " ", "\[Xi]"}], "+", 
               RowBox[{"451724850", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "-", 
               RowBox[{"216506439", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "-", 
               RowBox[{"35833752", " ", 
                SuperscriptBox["\[Xi]", "4"]}], "+", 
               RowBox[{"4199472", " ", 
                SuperscriptBox["\[Xi]", "5"]}], "+", 
               RowBox[{"483840", " ", 
                SuperscriptBox["\[Xi]", "6"]}], "+", 
               RowBox[{"5120", " ", 
                SuperscriptBox["\[Xi]", "7"]}]}], ")"}]}], "-", 
            RowBox[{"384", " ", 
             SuperscriptBox["\[Lambda]", "7"], " ", "\[Xi]", " ", 
             RowBox[{"(", 
              RowBox[{"110008287", "+", 
               RowBox[{"760669218", " ", "\[Xi]"}], "+", 
               RowBox[{"721322901", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"87077592", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "-", 
               RowBox[{"26052030", " ", 
                SuperscriptBox["\[Xi]", "4"]}], "-", 
               RowBox[{"333504", " ", 
                SuperscriptBox["\[Xi]", "5"]}], "+", 
               RowBox[{"564480", " ", 
                SuperscriptBox["\[Xi]", "6"]}], "+", 
               RowBox[{"17920", " ", 
                SuperscriptBox["\[Xi]", "7"]}]}], ")"}]}], "-", 
            RowBox[{"96", " ", 
             SuperscriptBox["\[Lambda]", "5"], " ", 
             SuperscriptBox["\[Xi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"100442349", "+", 
               RowBox[{"360316998", " ", "\[Xi]"}], "+", 
               RowBox[{"161439966", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "-", 
               RowBox[{"112193100", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "-", 
               RowBox[{"36864072", " ", 
                SuperscriptBox["\[Xi]", "4"]}], "+", 
               RowBox[{"1465776", " ", 
                SuperscriptBox["\[Xi]", "5"]}], "+", 
               RowBox[{"668736", " ", 
                SuperscriptBox["\[Xi]", "6"]}], "+", 
               RowBox[{"17920", " ", 
                SuperscriptBox["\[Xi]", "7"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
        " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"\[Eta]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"9", "-", 
            RowBox[{"6", " ", "\[Lambda]"}], "+", 
            RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}], 
         RowBox[{
          RowBox[{
           RowBox[{"-", "12"}], " ", 
           SuperscriptBox["\[Lambda]", "2"]}], "-", 
          RowBox[{"3", " ", "\[Xi]"}], "+", 
          RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}], "+", 
          RowBox[{"\[Eta]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"9", "-", 
             RowBox[{"6", " ", "\[Lambda]"}], "+", 
             RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}]}]], "]"}]}]}]}], ")"}]}]}]
  ], "Input",
 CellChangeTimes->{{3.8931499369712796`*^9, 
  3.893149949184781*^9}},ExpressionUUID->"254b8d1f-0502-4073-9c51-\
162ec99539bf"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"flow\[Xi]", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "t", "]"}], "->", "\[Eta]"}], ",", 
     RowBox[{
      RowBox[{"\[Lambda]", "[", "t", "]"}], "->", "\[Lambda]"}], ",", 
     RowBox[{
      RowBox[{"\[Xi]", "[", "t", "]"}], "->", "\[Xi]"}]}], "}"}]}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.893149981158907*^9, 3.893149994750611*^9}, {
  3.8931500254370914`*^9, 
  3.893150030149639*^9}},ExpressionUUID->"0f0ecae6-3e40-459e-8595-\
109c41d93e4d"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["\[Beta]", "\[Xi]"], "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"497664", " ", 
     SuperscriptBox["\[Pi]", "2"]}]], 
   SuperscriptBox["\[Xi]", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"864", "+", 
     FractionBox[
      RowBox[{"5184", " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", "\[Xi]"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "9"}], "+", 
         RowBox[{"6", " ", "\[Lambda]"}], "-", 
         RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"768", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"45", " ", 
          SuperscriptBox["\[Lambda]", "2"]}], "-", 
         RowBox[{"48", " ", "\[Lambda]", " ", "\[Xi]"}], "+", 
         RowBox[{"20", " ", 
          SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], 
      SuperscriptBox["\[Xi]", "2"]], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["\[Lambda]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
        SuperscriptBox["\[Xi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "+", 
           RowBox[{"3", " ", "\[Xi]"}], "-", 
           RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "7"]}]], 
      RowBox[{"768", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Lambda]", "4"], " ", 
          SuperscriptBox["\[Xi]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"12", " ", 
              SuperscriptBox["\[Lambda]", "2"]}], "+", 
             RowBox[{"3", " ", "\[Xi]"}], "-", 
             RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "2"], 
          " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"1244160", " ", 
             SuperscriptBox["\[Lambda]", "11"]}], "+", 
            RowBox[{"35235", " ", 
             SuperscriptBox["\[Xi]", "5"]}], "-", 
            RowBox[{"41472", " ", 
             SuperscriptBox["\[Lambda]", "10"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1047"}], "+", 
               RowBox[{"50", " ", "\[Xi]"}]}], ")"}]}], "-", 
            RowBox[{"729", " ", "\[Lambda]", " ", 
             SuperscriptBox["\[Xi]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"5", "+", 
               RowBox[{"324", " ", "\[Xi]"}]}], ")"}]}], "+", 
            RowBox[{"6912", " ", 
             SuperscriptBox["\[Lambda]", "9"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "6669"}], "-", 
               RowBox[{"10182", " ", "\[Xi]"}], "+", 
               RowBox[{"200", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
            RowBox[{"27", " ", 
             SuperscriptBox["\[Lambda]", "2"], " ", 
             SuperscriptBox["\[Xi]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"3483", "+", 
               RowBox[{"28062", " ", "\[Xi]"}], "+", 
               RowBox[{"23564", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
            RowBox[{"1152", " ", 
             SuperscriptBox["\[Lambda]", "8"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "69255"}], "-", 
               RowBox[{"84294", " ", "\[Xi]"}], "-", 
               RowBox[{"39576", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"400", " ", 
                SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "-", 
            RowBox[{"54", " ", 
             SuperscriptBox["\[Lambda]", "3"], " ", 
             SuperscriptBox["\[Xi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"8748", "+", 
               RowBox[{"17091", " ", "\[Xi]"}], "+", 
               RowBox[{"75096", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"16036", " ", 
                SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
            RowBox[{"96", " ", 
             SuperscriptBox["\[Lambda]", "7"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "625482"}], "-", 
               RowBox[{"738477", " ", "\[Xi]"}], "-", 
               RowBox[{"858438", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "-", 
               RowBox[{"153696", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "+", 
               RowBox[{"800", " ", 
                SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "+", 
            RowBox[{"36", " ", 
             SuperscriptBox["\[Lambda]", "4"], " ", "\[Xi]", " ", 
             RowBox[{"(", 
              RowBox[{"32805", "+", 
               RowBox[{"102060", " ", "\[Xi]"}], "+", 
               RowBox[{"241083", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"226692", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "+", 
               RowBox[{"16496", " ", 
                SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[Lambda]", "5"], " ", "\[Xi]", " ", 
             RowBox[{"(", 
              RowBox[{"1161297", "+", 
               RowBox[{"1605258", " ", "\[Xi]"}], "+", 
               RowBox[{"3444039", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"904248", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "+", 
               RowBox[{"19264", " ", 
                SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["\[Lambda]", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "984150"}], "-", 
               RowBox[{"2399139", " ", "\[Xi]"}], "-", 
               RowBox[{"2959740", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "-", 
               RowBox[{"2171556", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "-", 
               RowBox[{"149088", " ", 
                SuperscriptBox["\[Xi]", "4"]}], "+", 
               RowBox[{"320", " ", 
                SuperscriptBox["\[Xi]", "5"]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{
          FractionBox["1", "8"], " ", 
          SuperscriptBox["\[Eta]", "2"], " ", 
          SuperscriptBox["\[Lambda]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", "\[Xi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4299816960", " ", 
             SuperscriptBox["\[Lambda]", "16"]}], "-", 
            RowBox[{"2088585", " ", 
             SuperscriptBox["\[Xi]", "8"]}], "-", 
            RowBox[{"859963392", " ", 
             SuperscriptBox["\[Lambda]", "15"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "171"}], "+", 
               RowBox[{"10", " ", "\[Xi]"}]}], ")"}]}], "+", 
            RowBox[{"7290", " ", "\[Lambda]", " ", 
             SuperscriptBox["\[Xi]", "7"], " ", 
             RowBox[{"(", 
              RowBox[{"981", "+", 
               RowBox[{"2674", " ", "\[Xi]"}]}], ")"}]}], "+", 
            RowBox[{"23887872", " ", 
             SuperscriptBox["\[Lambda]", "14"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "9909"}], "-", 
               RowBox[{"15840", " ", "\[Xi]"}], "+", 
               RowBox[{"280", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
            RowBox[{"2916", " ", 
             SuperscriptBox["\[Lambda]", "2"], " ", 
             SuperscriptBox["\[Xi]", "6"], " ", 
             RowBox[{"(", 
              RowBox[{"243", "+", 
               RowBox[{"42945", " ", "\[Xi]"}], "+", 
               RowBox[{"26740", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
            RowBox[{"1990656", " ", 
             SuperscriptBox["\[Lambda]", "13"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "246159"}], "-", 
               RowBox[{"349515", " ", "\[Xi]"}], "-", 
               RowBox[{"215667", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"1120", " ", 
                SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "-", 
            RowBox[{"17915904", " ", 
             SuperscriptBox["\[Lambda]", "12"], " ", 
             RowBox[{"(", 
              RowBox[{"20979", "+", 
               RowBox[{"57699", " ", "\[Xi]"}], "+", 
               RowBox[{"51078", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"15670", " ", 
                SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
            RowBox[{"648", " ", 
             SuperscriptBox["\[Lambda]", "3"], " ", 
             SuperscriptBox["\[Xi]", "5"], " ", 
             RowBox[{"(", 
              RowBox[{"65610", "+", 
               RowBox[{"378351", " ", "\[Xi]"}], "+", 
               RowBox[{"1148994", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"268568", " ", 
                SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "-", 
            RowBox[{"864", " ", 
             SuperscriptBox["\[Lambda]", "4"], " ", 
             SuperscriptBox["\[Xi]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"413343", "+", 
               RowBox[{"726084", " ", "\[Xi]"}], "+", 
               RowBox[{"3125628", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"2583018", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "+", 
               RowBox[{"273632", " ", 
                SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "+", 
            RowBox[{"55296", " ", 
             SuperscriptBox["\[Lambda]", "11"], " ", 
             RowBox[{"(", 
              RowBox[{"1732104", "+", 
               RowBox[{"18580752", " ", "\[Xi]"}], "+", 
               RowBox[{"19017423", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"12584214", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "+", 
               RowBox[{"2093940", " ", 
                SuperscriptBox["\[Xi]", "4"]}], "+", 
               RowBox[{"4480", " ", 
                SuperscriptBox["\[Xi]", "5"]}]}], ")"}]}], "-", 
            RowBox[{"9216", " ", 
             SuperscriptBox["\[Lambda]", "10"], " ", "\[Xi]", " ", 
             RowBox[{"(", 
              RowBox[{"55407645", "+", 
               RowBox[{"100709163", " ", "\[Xi]"}], "+", 
               RowBox[{"79174260", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"36017460", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "+", 
               RowBox[{"3347424", " ", 
                SuperscriptBox["\[Xi]", "4"]}], "+", 
               RowBox[{"8960", " ", 
                SuperscriptBox["\[Xi]", "5"]}]}], ")"}]}], "-", 
            RowBox[{"576", " ", 
             SuperscriptBox["\[Lambda]", "6"], " ", 
             SuperscriptBox["\[Xi]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"27536517", "+", 
               RowBox[{"33942240", " ", "\[Xi]"}], "+", 
               RowBox[{"55364877", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"43595604", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "+", 
               RowBox[{"6558624", " ", 
                SuperscriptBox["\[Xi]", "4"]}], "+", 
               RowBox[{"167488", " ", 
                SuperscriptBox["\[Xi]", "5"]}]}], ")"}]}], "+", 
            RowBox[{"864", " ", 
             SuperscriptBox["\[Lambda]", "5"], " ", 
             SuperscriptBox["\[Xi]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"1810836", "+", 
               RowBox[{"4505220", " ", "\[Xi]"}], "+", 
               RowBox[{"6899985", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"13332438", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "+", 
               RowBox[{"4407144", " ", 
                SuperscriptBox["\[Xi]", "4"]}], "+", 
               RowBox[{"229616", " ", 
                SuperscriptBox["\[Xi]", "5"]}]}], ")"}]}], "+", 
            RowBox[{"4608", " ", 
             SuperscriptBox["\[Lambda]", "9"], " ", "\[Xi]", " ", 
             RowBox[{"(", 
              RowBox[{"22202424", "+", 
               RowBox[{"116110017", " ", "\[Xi]"}], "+", 
               RowBox[{"104120883", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"81276453", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "+", 
               RowBox[{"21956832", " ", 
                SuperscriptBox["\[Xi]", "4"]}], "+", 
               RowBox[{"1125360", " ", 
                SuperscriptBox["\[Xi]", "5"]}], "+", 
               RowBox[{"2560", " ", 
                SuperscriptBox["\[Xi]", "6"]}]}], ")"}]}], "-", 
            RowBox[{"256", " ", 
             SuperscriptBox["\[Lambda]", "8"], " ", 
             SuperscriptBox["\[Xi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"670678542", "+", 
               RowBox[{"932777370", " ", "\[Xi]"}], "+", 
               RowBox[{"848916855", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"522751320", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "+", 
               RowBox[{"74930400", " ", 
                SuperscriptBox["\[Xi]", "4"]}], "+", 
               RowBox[{"1963584", " ", 
                SuperscriptBox["\[Xi]", "5"]}], "+", 
               RowBox[{"2560", " ", 
                SuperscriptBox["\[Xi]", "6"]}]}], ")"}]}], "+", 
            RowBox[{"768", " ", 
             SuperscriptBox["\[Lambda]", "7"], " ", 
             SuperscriptBox["\[Xi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"33657930", "+", 
               RowBox[{"107311716", " ", "\[Xi]"}], "+", 
               RowBox[{"99005490", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"116946909", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "+", 
               RowBox[{"39279276", " ", 
                SuperscriptBox["\[Xi]", "4"]}], "+", 
               RowBox[{"2688048", " ", 
                SuperscriptBox["\[Xi]", "5"]}], "+", 
               RowBox[{"28000", " ", 
                SuperscriptBox["\[Xi]", "6"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          FractionBox["1", "64"], " ", 
          SuperscriptBox["\[Eta]", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"25798901760", " ", 
             SuperscriptBox["\[Lambda]", "17"]}], "+", 
            RowBox[{"2963385", " ", 
             SuperscriptBox["\[Xi]", "9"]}], "-", 
            RowBox[{"859963392", " ", 
             SuperscriptBox["\[Lambda]", "16"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3303"}], "+", 
               RowBox[{"50", " ", "\[Xi]"}]}], ")"}]}], "-", 
            RowBox[{"14580", " ", "\[Lambda]", " ", 
             SuperscriptBox["\[Xi]", "8"], " ", 
             RowBox[{"(", 
              RowBox[{"1179", "+", 
               RowBox[{"1889", " ", "\[Xi]"}]}], ")"}]}], "+", 
            RowBox[{"573308928", " ", 
             SuperscriptBox["\[Lambda]", "15"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "15903"}], "-", 
               RowBox[{"12102", " ", "\[Xi]"}], "+", 
               RowBox[{"40", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
            RowBox[{"4860", " ", 
             SuperscriptBox["\[Lambda]", "2"], " ", 
             SuperscriptBox["\[Xi]", "7"], " ", 
             RowBox[{"(", 
              RowBox[{"7128", "+", 
               RowBox[{"50013", " ", "\[Xi]"}], "+", 
               RowBox[{"22540", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
            RowBox[{"35831808", " ", 
             SuperscriptBox["\[Lambda]", "14"], " ", 
             RowBox[{"(", 
              RowBox[{"360288", "+", 
               RowBox[{"644454", " ", "\[Xi]"}], "+", 
               RowBox[{"207269", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
            RowBox[{"6480", " ", 
             SuperscriptBox["\[Lambda]", "3"], " ", 
             SuperscriptBox["\[Xi]", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "729"}], "+", 
               RowBox[{"124011", " ", "\[Xi]"}], "+", 
               RowBox[{"200466", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"37268", " ", 
                SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "-", 
            RowBox[{"1990656", " ", 
             SuperscriptBox["\[Lambda]", "13"], " ", 
             RowBox[{"(", 
              RowBox[{"3910356", "+", 
               RowBox[{"18345042", " ", "\[Xi]"}], "+", 
               RowBox[{"12537612", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"2291715", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "+", 
               RowBox[{"2240", " ", 
                SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "+", 
            RowBox[{"2160", " ", 
             SuperscriptBox["\[Lambda]", "4"], " ", 
             SuperscriptBox["\[Xi]", "5"], " ", 
             RowBox[{"(", 
              RowBox[{"104976", "+", 
               RowBox[{"450522", " ", "\[Xi]"}], "+", 
               RowBox[{"2833299", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"1666476", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "+", 
               RowBox[{"147280", " ", 
                SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "-", 
            RowBox[{"165888", " ", 
             SuperscriptBox["\[Lambda]", "11"], " ", "\[Xi]", " ", 
             RowBox[{"(", 
              RowBox[{"82484892", "+", 
               RowBox[{"227881026", " ", "\[Xi]"}], "+", 
               RowBox[{"139909761", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"34344396", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "+", 
               RowBox[{"2683724", " ", 
                SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "+", 
            RowBox[{"663552", " ", 
             SuperscriptBox["\[Lambda]", "12"], " ", 
             RowBox[{"(", 
              RowBox[{"2558790", "+", 
               RowBox[{"46727442", " ", "\[Xi]"}], "+", 
               RowBox[{"60564348", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"22799421", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "+", 
               RowBox[{"2662332", " ", 
                SuperscriptBox["\[Xi]", "4"]}], "+", 
               RowBox[{"2240", " ", 
                SuperscriptBox["\[Xi]", "5"]}]}], ")"}]}], "-", 
            RowBox[{"576", " ", 
             SuperscriptBox["\[Lambda]", "5"], " ", 
             SuperscriptBox["\[Xi]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"23442453", "+", 
               RowBox[{"17996823", " ", "\[Xi]"}], "+", 
               RowBox[{"27008721", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"38803779", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "+", 
               RowBox[{"9937296", " ", 
                SuperscriptBox["\[Xi]", "4"]}], "+", 
               RowBox[{"432880", " ", 
                SuperscriptBox["\[Xi]", "5"]}]}], ")"}]}], "-", 
            RowBox[{"9216", " ", 
             SuperscriptBox["\[Lambda]", "10"], " ", "\[Xi]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "271034910"}], "-", 
               RowBox[{"2305469790", " ", "\[Xi]"}], "-", 
               RowBox[{"2296732725", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "-", 
               RowBox[{"862039341", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "-", 
               RowBox[{"152534448", " ", 
                SuperscriptBox["\[Xi]", "4"]}], "-", 
               RowBox[{"7865712", " ", 
                SuperscriptBox["\[Xi]", "5"]}], "+", 
               RowBox[{"10240", " ", 
                SuperscriptBox["\[Xi]", "6"]}]}], ")"}]}], "+", 
            RowBox[{"1536", " ", 
             SuperscriptBox["\[Lambda]", "9"], " ", 
             SuperscriptBox["\[Xi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4480047630"}], "-", 
               RowBox[{"7825823019", " ", "\[Xi]"}], "-", 
               RowBox[{"4081593726", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "-", 
               RowBox[{"1164568266", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "-", 
               RowBox[{"154328544", " ", 
                SuperscriptBox["\[Xi]", "4"]}], "-", 
               RowBox[{"4728144", " ", 
                SuperscriptBox["\[Xi]", "5"]}], "+", 
               RowBox[{"12800", " ", 
                SuperscriptBox["\[Xi]", "6"]}]}], ")"}]}], "-", 
            RowBox[{"384", " ", 
             SuperscriptBox["\[Lambda]", "7"], " ", 
             SuperscriptBox["\[Xi]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"2016818595", "+", 
               RowBox[{"2394712512", " ", "\[Xi]"}], "+", 
               RowBox[{"1109832516", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"562228128", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "+", 
               RowBox[{"124704576", " ", 
                SuperscriptBox["\[Xi]", "4"]}], "+", 
               RowBox[{"6148416", " ", 
                SuperscriptBox["\[Xi]", "5"]}], "+", 
               RowBox[{"21952", " ", 
                SuperscriptBox["\[Xi]", "6"]}]}], ")"}]}], "+", 
            RowBox[{"1728", " ", 
             SuperscriptBox["\[Lambda]", "6"], " ", 
             SuperscriptBox["\[Xi]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"46353465", "+", 
               RowBox[{"100435788", " ", "\[Xi]"}], "+", 
               RowBox[{"54564192", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"48044421", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "+", 
               RowBox[{"25491096", " ", 
                SuperscriptBox["\[Xi]", "4"]}], "+", 
               RowBox[{"3010864", " ", 
                SuperscriptBox["\[Xi]", "5"]}], "+", 
               RowBox[{"59392", " ", 
                SuperscriptBox["\[Xi]", "6"]}]}], ")"}]}], "-", 
            RowBox[{"256", " ", 
             SuperscriptBox["\[Lambda]", "8"], " ", 
             SuperscriptBox["\[Xi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4065523650"}], "-", 
               RowBox[{"15962893317", " ", "\[Xi]"}], "-", 
               RowBox[{"11850701274", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "-", 
               RowBox[{"4559730975", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "-", 
               RowBox[{"1223178408", " ", 
                SuperscriptBox["\[Xi]", "4"]}], "-", 
               RowBox[{"111016224", " ", 
                SuperscriptBox["\[Xi]", "5"]}], "-", 
               RowBox[{"1547520", " ", 
                SuperscriptBox["\[Xi]", "6"]}], "+", 
               RowBox[{"5120", " ", 
                SuperscriptBox["\[Xi]", "7"]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "34560"}], " ", 
           SuperscriptBox["\[Lambda]", "8"], " ", 
           SuperscriptBox["\[Xi]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", " ", 
               SuperscriptBox["\[Lambda]", "2"]}], "+", 
              RowBox[{"3", " ", "\[Xi]"}], "-", 
              RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "6"], 
           " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"1728", " ", 
              SuperscriptBox["\[Lambda]", "6"]}], "-", 
             RowBox[{"2016", " ", 
              SuperscriptBox["\[Lambda]", "5"], " ", "\[Xi]"}], "+", 
             RowBox[{"31", " ", 
              SuperscriptBox["\[Xi]", "3"]}], "+", 
             RowBox[{"192", " ", 
              SuperscriptBox["\[Lambda]", "4"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{"9", "+", 
                RowBox[{"4", " ", "\[Xi]"}]}], ")"}]}], "-", 
             RowBox[{"12", " ", "\[Lambda]", " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"11", " ", "\[Xi]"}]}], ")"}]}], "-", 
             RowBox[{"24", " ", 
              SuperscriptBox["\[Lambda]", "3"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{"9", "+", 
                RowBox[{"48", " ", "\[Xi]"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["\[Lambda]", "2"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"39", " ", "\[Xi]"}], "+", 
                RowBox[{"16", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"3072", " ", "\[Eta]", " ", 
           SuperscriptBox["\[Lambda]", "7"], " ", 
           SuperscriptBox["\[Xi]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", " ", 
               SuperscriptBox["\[Lambda]", "2"]}], "+", 
              RowBox[{"3", " ", "\[Xi]"}], "-", 
              RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "5"], 
           " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"466560", " ", 
              SuperscriptBox["\[Lambda]", "9"]}], "-", 
             RowBox[{"999", " ", 
              SuperscriptBox["\[Xi]", "4"]}], "-", 
             RowBox[{"10368", " ", 
              SuperscriptBox["\[Lambda]", "8"], " ", 
              RowBox[{"(", 
               RowBox[{"149", "+", 
                RowBox[{"63", " ", "\[Xi]"}]}], ")"}]}], "+", 
             RowBox[{"9", " ", "\[Lambda]", " ", 
              SuperscriptBox["\[Xi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"801", "+", 
                RowBox[{"793", " ", "\[Xi]"}]}], ")"}]}], "+", 
             RowBox[{"864", " ", 
              SuperscriptBox["\[Lambda]", "7"], " ", 
              RowBox[{"(", 
               RowBox[{"1161", "+", 
                RowBox[{"2258", " ", "\[Xi]"}], "+", 
                RowBox[{"396", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["\[Lambda]", "3"], " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"16767", "+", 
                RowBox[{"33828", " ", "\[Xi]"}], "+", 
                RowBox[{"5354", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Lambda]", "2"], " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1539", "+", 
                RowBox[{"21105", " ", "\[Xi]"}], "+", 
                RowBox[{"7072", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
             RowBox[{"432", " ", 
              SuperscriptBox["\[Lambda]", "6"], " ", 
              RowBox[{"(", 
               RowBox[{"792", "+", 
                RowBox[{"3891", " ", "\[Xi]"}], "+", 
                RowBox[{"2321", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"184", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Lambda]", "4"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{"8991", "+", 
                RowBox[{"134298", " ", "\[Xi]"}], "+", 
                RowBox[{"78975", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"6028", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
             RowBox[{"24", " ", 
              SuperscriptBox["\[Lambda]", "5"], " ", 
              RowBox[{"(", 
               RowBox[{"2430", "+", 
                RowBox[{"19656", " ", "\[Xi]"}], "+", 
                RowBox[{"46143", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"10292", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"288", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"96", " ", 
           SuperscriptBox["\[Eta]", "2"], " ", 
           SuperscriptBox["\[Lambda]", "6"], " ", "\[Xi]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", " ", 
               SuperscriptBox["\[Lambda]", "2"]}], "+", 
              RowBox[{"3", " ", "\[Xi]"}], "-", 
              RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "4"], 
           " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"14175", " ", 
              SuperscriptBox["\[Xi]", "6"]}], "+", 
             RowBox[{"29859840", " ", 
              SuperscriptBox["\[Lambda]", "12"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5"}], "+", 
                RowBox[{"6", " ", "\[Xi]"}]}], ")"}]}], "-", 
             RowBox[{"108", " ", "\[Lambda]", " ", 
              SuperscriptBox["\[Xi]", "5"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4842"}], "+", 
                RowBox[{"2041", " ", "\[Xi]"}]}], ")"}]}], "-", 
             RowBox[{"995328", " ", 
              SuperscriptBox["\[Lambda]", "11"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "219"}], "-", 
                RowBox[{"1007", " ", "\[Xi]"}], "+", 
                RowBox[{"402", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"36", " ", 
              SuperscriptBox["\[Lambda]", "2"], " ", 
              SuperscriptBox["\[Xi]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "23733"}], "-", 
                RowBox[{"106794", " ", "\[Xi]"}], "+", 
                RowBox[{"36340", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"331776", " ", 
              SuperscriptBox["\[Lambda]", "10"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "324"}], "-", 
                RowBox[{"8904", " ", "\[Xi]"}], "-", 
                RowBox[{"505", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"1008", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "-", 
             RowBox[{"24", " ", 
              SuperscriptBox["\[Lambda]", "3"], " ", 
              SuperscriptBox["\[Xi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"52488", "-", 
                RowBox[{"516942", " ", "\[Xi]"}], "-", 
                RowBox[{"325233", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"174844", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "-", 
             RowBox[{"41472", " ", 
              SuperscriptBox["\[Lambda]", "9"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "432"}], "-", 
                RowBox[{"68391", " ", "\[Xi]"}], "-", 
                RowBox[{"44122", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"15020", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"3232", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "+", 
             RowBox[{"4608", " ", 
              SuperscriptBox["\[Lambda]", "8"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "297513"}], "-", 
                RowBox[{"431109", " ", "\[Xi]"}], "+", 
                RowBox[{"44217", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"84860", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"5664", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "+", 
             RowBox[{"48", " ", 
              SuperscriptBox["\[Lambda]", "4"], " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"65610", "+", 
                RowBox[{"94284", " ", "\[Xi]"}], "-", 
                RowBox[{"1053945", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"183642", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"169336", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "-", 
             RowBox[{"32", " ", 
              SuperscriptBox["\[Lambda]", "5"], " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"310554", "-", 
                RowBox[{"1356183", " ", "\[Xi]"}], "-", 
                RowBox[{"1553688", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"1979388", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"301832", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "-", 
             RowBox[{"384", " ", 
              SuperscriptBox["\[Lambda]", "7"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "886464"}], "-", 
                RowBox[{"2099196", " ", "\[Xi]"}], "-", 
                RowBox[{"734859", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"1063830", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"225040", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"5184", " ", 
                 SuperscriptBox["\[Xi]", "5"]}]}], ")"}]}], "+", 
             RowBox[{"64", " ", 
              SuperscriptBox["\[Lambda]", "6"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "524880"}], "-", 
                RowBox[{"1693467", " ", "\[Xi]"}], "-", 
                RowBox[{"3628476", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"2184570", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"1723584", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"102752", " ", 
                 SuperscriptBox["\[Xi]", "5"]}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{"32", " ", 
           SuperscriptBox["\[Eta]", "3"], " ", 
           SuperscriptBox["\[Lambda]", "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", " ", 
               SuperscriptBox["\[Lambda]", "2"]}], "+", 
              RowBox[{"3", " ", "\[Xi]"}], "-", 
              RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "3"], 
           " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"238878720", " ", 
              SuperscriptBox["\[Lambda]", "15"], " ", 
              SuperscriptBox["\[Xi]", "2"]}], "+", 
             RowBox[{"1192887", " ", 
              SuperscriptBox["\[Xi]", "8"]}], "-", 
             RowBox[{"1782", " ", "\[Lambda]", " ", 
              SuperscriptBox["\[Xi]", "7"], " ", 
              RowBox[{"(", 
               RowBox[{"927", "+", 
                RowBox[{"8386", " ", "\[Xi]"}]}], ")"}]}], "+", 
             RowBox[{"324", " ", 
              SuperscriptBox["\[Lambda]", "2"], " ", 
              SuperscriptBox["\[Xi]", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "22707"}], "+", 
                RowBox[{"181716", " ", "\[Xi]"}], "+", 
                RowBox[{"253736", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
             RowBox[{"23887872", " ", 
              SuperscriptBox["\[Lambda]", "14"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "9"}], "+", 
                RowBox[{"234", " ", "\[Xi]"}], "-", 
                RowBox[{"1047", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"20", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
             RowBox[{"3981312", " ", 
              SuperscriptBox["\[Lambda]", "13"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2394"}], "-", 
                RowBox[{"7911", " ", "\[Xi]"}], "-", 
                RowBox[{"13515", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"100", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "-", 
             RowBox[{"72", " ", 
              SuperscriptBox["\[Lambda]", "3"], " ", 
              SuperscriptBox["\[Xi]", "5"], " ", 
              RowBox[{"(", 
               RowBox[{"328779", "+", 
                RowBox[{"133650", " ", "\[Xi]"}], "+", 
                RowBox[{"7266375", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"3596696", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "-", 
             RowBox[{"221184", " ", 
              SuperscriptBox["\[Lambda]", "12"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "150903"}], "-", 
                RowBox[{"10800", " ", "\[Xi]"}], "-", 
                RowBox[{"597132", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "-", 
                RowBox[{"216990", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"800", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "+", 
             RowBox[{"96", " ", 
              SuperscriptBox["\[Lambda]", "4"], " ", 
              SuperscriptBox["\[Xi]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"1476225", "+", 
                RowBox[{"1875717", " ", "\[Xi]"}], "+", 
                RowBox[{"10228842", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"23384340", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"5318942", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "+", 
             RowBox[{"110592", " ", 
              SuperscriptBox["\[Lambda]", "11"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "209709"}], "-", 
                RowBox[{"282528", " ", "\[Xi]"}], "-", 
                RowBox[{"1054170", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "-", 
                RowBox[{"1413675", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "-", 
                RowBox[{"205560", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"400", " ", 
                 SuperscriptBox["\[Xi]", "5"]}]}], ")"}]}], "-", 
             RowBox[{"576", " ", 
              SuperscriptBox["\[Lambda]", "5"], " ", 
              SuperscriptBox["\[Xi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"295245", "+", 
                RowBox[{"2776761", " ", "\[Xi]"}], "+", 
                RowBox[{"2630475", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"12205341", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"9632411", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"1122108", " ", 
                 SuperscriptBox["\[Xi]", "5"]}]}], ")"}]}], "+", 
             RowBox[{"128", " ", 
              SuperscriptBox["\[Lambda]", "6"], " ", 
              SuperscriptBox["\[Xi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"22970061", "+", 
                RowBox[{"56254014", " ", "\[Xi]"}], "+", 
                RowBox[{"90615429", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"182121615", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"65388528", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"4027312", " ", 
                 SuperscriptBox["\[Xi]", "5"]}]}], ")"}]}], "+", 
             RowBox[{"512", " ", 
              SuperscriptBox["\[Lambda]", "9"], " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "88324182"}], "-", 
                RowBox[{"113201307", " ", "\[Xi]"}], "-", 
                RowBox[{"259156098", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "-", 
                RowBox[{"263954592", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "-", 
                RowBox[{"50436432", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "-", 
                RowBox[{"1662624", " ", 
                 SuperscriptBox["\[Xi]", "5"]}], "+", 
                RowBox[{"640", " ", 
                 SuperscriptBox["\[Xi]", "6"]}]}], ")"}]}], "-", 
             RowBox[{"9216", " ", 
              SuperscriptBox["\[Lambda]", "10"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "524880"}], "-", 
                RowBox[{"7482699", " ", "\[Xi]"}], "-", 
                RowBox[{"7484724", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "-", 
                RowBox[{"21680766", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "-", 
                RowBox[{"9488880", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "-", 
                RowBox[{"654720", " ", 
                 SuperscriptBox["\[Xi]", "5"]}], "+", 
                RowBox[{"640", " ", 
                 SuperscriptBox["\[Xi]", "6"]}]}], ")"}]}], "+", 
             RowBox[{"768", " ", 
              SuperscriptBox["\[Lambda]", "8"], " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"15116544", "+", 
                RowBox[{"54965142", " ", "\[Xi]"}], "+", 
                RowBox[{"72300357", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"141223554", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"59231760", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"5085888", " ", 
                 SuperscriptBox["\[Xi]", "5"]}], "+", 
                RowBox[{"64960", " ", 
                 SuperscriptBox["\[Xi]", "6"]}]}], ")"}]}], "-", 
             RowBox[{"384", " ", 
              SuperscriptBox["\[Lambda]", "7"], " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"2361960", "+", 
                RowBox[{"42626817", " ", "\[Xi]"}], "+", 
                RowBox[{"53087724", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"125322255", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"112001850", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"19926208", " ", 
                 SuperscriptBox["\[Xi]", "5"]}], "+", 
                RowBox[{"622944", " ", 
                 SuperscriptBox["\[Xi]", "6"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Eta]", "10"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "8"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"9", "-", 
              RowBox[{"6", " ", "\[Lambda]"}], "+", 
              RowBox[{"2", " ", "\[Xi]"}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"25798901760", " ", 
              SuperscriptBox["\[Lambda]", "17"]}], "+", 
             RowBox[{"2963385", " ", 
              SuperscriptBox["\[Xi]", "9"]}], "-", 
             RowBox[{"859963392", " ", 
              SuperscriptBox["\[Lambda]", "16"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3303"}], "+", 
                RowBox[{"50", " ", "\[Xi]"}]}], ")"}]}], "-", 
             RowBox[{"14580", " ", "\[Lambda]", " ", 
              SuperscriptBox["\[Xi]", "8"], " ", 
              RowBox[{"(", 
               RowBox[{"1179", "+", 
                RowBox[{"1889", " ", "\[Xi]"}]}], ")"}]}], "+", 
             RowBox[{"573308928", " ", 
              SuperscriptBox["\[Lambda]", "15"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "15903"}], "-", 
                RowBox[{"12102", " ", "\[Xi]"}], "+", 
                RowBox[{"40", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"4860", " ", 
              SuperscriptBox["\[Lambda]", "2"], " ", 
              SuperscriptBox["\[Xi]", "7"], " ", 
              RowBox[{"(", 
               RowBox[{"7128", "+", 
                RowBox[{"50013", " ", "\[Xi]"}], "+", 
                RowBox[{"22540", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"35831808", " ", 
              SuperscriptBox["\[Lambda]", "14"], " ", 
              RowBox[{"(", 
               RowBox[{"360288", "+", 
                RowBox[{"644454", " ", "\[Xi]"}], "+", 
                RowBox[{"207269", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
             RowBox[{"6480", " ", 
              SuperscriptBox["\[Lambda]", "3"], " ", 
              SuperscriptBox["\[Xi]", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "729"}], "+", 
                RowBox[{"124011", " ", "\[Xi]"}], "+", 
                RowBox[{"200466", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"37268", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "-", 
             RowBox[{"1990656", " ", 
              SuperscriptBox["\[Lambda]", "13"], " ", 
              RowBox[{"(", 
               RowBox[{"3910356", "+", 
                RowBox[{"18345042", " ", "\[Xi]"}], "+", 
                RowBox[{"12537612", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"2291715", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"2240", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "+", 
             RowBox[{"2160", " ", 
              SuperscriptBox["\[Lambda]", "4"], " ", 
              SuperscriptBox["\[Xi]", "5"], " ", 
              RowBox[{"(", 
               RowBox[{"104976", "+", 
                RowBox[{"450522", " ", "\[Xi]"}], "+", 
                RowBox[{"2833299", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"1666476", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"147280", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "-", 
             RowBox[{"165888", " ", 
              SuperscriptBox["\[Lambda]", "11"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{"82484892", "+", 
                RowBox[{"227881026", " ", "\[Xi]"}], "+", 
                RowBox[{"139909761", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"34344396", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"2683724", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "+", 
             RowBox[{"663552", " ", 
              SuperscriptBox["\[Lambda]", "12"], " ", 
              RowBox[{"(", 
               RowBox[{"2558790", "+", 
                RowBox[{"46727442", " ", "\[Xi]"}], "+", 
                RowBox[{"60564348", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"22799421", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"2662332", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"2240", " ", 
                 SuperscriptBox["\[Xi]", "5"]}]}], ")"}]}], "-", 
             RowBox[{"576", " ", 
              SuperscriptBox["\[Lambda]", "5"], " ", 
              SuperscriptBox["\[Xi]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"23442453", "+", 
                RowBox[{"17996823", " ", "\[Xi]"}], "+", 
                RowBox[{"27008721", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"38803779", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"9937296", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"432880", " ", 
                 SuperscriptBox["\[Xi]", "5"]}]}], ")"}]}], "-", 
             RowBox[{"9216", " ", 
              SuperscriptBox["\[Lambda]", "10"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "271034910"}], "-", 
                RowBox[{"2305469790", " ", "\[Xi]"}], "-", 
                RowBox[{"2296732725", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "-", 
                RowBox[{"862039341", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "-", 
                RowBox[{"152534448", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "-", 
                RowBox[{"7865712", " ", 
                 SuperscriptBox["\[Xi]", "5"]}], "+", 
                RowBox[{"10240", " ", 
                 SuperscriptBox["\[Xi]", "6"]}]}], ")"}]}], "+", 
             RowBox[{"1536", " ", 
              SuperscriptBox["\[Lambda]", "9"], " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4480047630"}], "-", 
                RowBox[{"7825823019", " ", "\[Xi]"}], "-", 
                RowBox[{"4081593726", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "-", 
                RowBox[{"1164568266", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "-", 
                RowBox[{"154328544", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "-", 
                RowBox[{"4728144", " ", 
                 SuperscriptBox["\[Xi]", "5"]}], "+", 
                RowBox[{"12800", " ", 
                 SuperscriptBox["\[Xi]", "6"]}]}], ")"}]}], "-", 
             RowBox[{"384", " ", 
              SuperscriptBox["\[Lambda]", "7"], " ", 
              SuperscriptBox["\[Xi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"2016818595", "+", 
                RowBox[{"2394712512", " ", "\[Xi]"}], "+", 
                RowBox[{"1109832516", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"562228128", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"124704576", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"6148416", " ", 
                 SuperscriptBox["\[Xi]", "5"]}], "+", 
                RowBox[{"21952", " ", 
                 SuperscriptBox["\[Xi]", "6"]}]}], ")"}]}], "+", 
             RowBox[{"1728", " ", 
              SuperscriptBox["\[Lambda]", "6"], " ", 
              SuperscriptBox["\[Xi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"46353465", "+", 
                RowBox[{"100435788", " ", "\[Xi]"}], "+", 
                RowBox[{"54564192", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"48044421", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"25491096", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"3010864", " ", 
                 SuperscriptBox["\[Xi]", "5"]}], "+", 
                RowBox[{"59392", " ", 
                 SuperscriptBox["\[Xi]", "6"]}]}], ")"}]}], "-", 
             RowBox[{"256", " ", 
              SuperscriptBox["\[Lambda]", "8"], " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4065523650"}], "-", 
                RowBox[{"15962893317", " ", "\[Xi]"}], "-", 
                RowBox[{"11850701274", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "-", 
                RowBox[{"4559730975", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "-", 
                RowBox[{"1223178408", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "-", 
                RowBox[{"111016224", " ", 
                 SuperscriptBox["\[Xi]", "5"]}], "-", 
                RowBox[{"1547520", " ", 
                 SuperscriptBox["\[Xi]", "6"]}], "+", 
                RowBox[{"5120", " ", 
                 SuperscriptBox["\[Xi]", "7"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox["\[Eta]", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"], " ", 
           SuperscriptBox["\[Lambda]", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", " ", 
               SuperscriptBox["\[Lambda]", "2"]}], "+", 
              RowBox[{"3", " ", "\[Xi]"}], "-", 
              RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "2"], 
           " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5733089280", " ", 
              SuperscriptBox["\[Lambda]", "17"], " ", 
              SuperscriptBox["\[Xi]", "2"]}], "+", 
             RowBox[{"1780461", " ", 
              SuperscriptBox["\[Xi]", "9"]}], "-", 
             RowBox[{"8748", " ", "\[Lambda]", " ", 
              SuperscriptBox["\[Xi]", "8"], " ", 
              RowBox[{"(", 
               RowBox[{"3422", "+", 
                RowBox[{"3391", " ", "\[Xi]"}]}], ")"}]}], "+", 
             RowBox[{"216", " ", 
              SuperscriptBox["\[Lambda]", "2"], " ", 
              SuperscriptBox["\[Xi]", "7"], " ", 
              RowBox[{"(", 
               RowBox[{"7209", "+", 
                RowBox[{"2078091", " ", "\[Xi]"}], "+", 
                RowBox[{"985159", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
             RowBox[{"95551488", " ", 
              SuperscriptBox["\[Lambda]", "16"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1719"}], "-", 
                RowBox[{"378", " ", "\[Xi]"}], "-", 
                RowBox[{"3591", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"140", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "-", 
             RowBox[{"72", " ", 
              SuperscriptBox["\[Lambda]", "3"], " ", 
              SuperscriptBox["\[Xi]", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "743580"}], "+", 
                RowBox[{"11541204", " ", "\[Xi]"}], "+", 
                RowBox[{"42536313", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"11996120", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
             RowBox[{"47775744", " ", 
              SuperscriptBox["\[Lambda]", "15"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4185"}], "-", 
                RowBox[{"26457", " ", "\[Xi]"}], "-", 
                RowBox[{"25590", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "-", 
                RowBox[{"17145", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"280", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "+", 
             RowBox[{"432", " ", 
              SuperscriptBox["\[Lambda]", "4"], " ", 
              SuperscriptBox["\[Xi]", "5"], " ", 
              RowBox[{"(", 
               RowBox[{"726813", "-", 
                RowBox[{"1606230", " ", "\[Xi]"}], "+", 
                RowBox[{"23195439", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"28666080", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"5071936", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "-", 
             RowBox[{"2654208", " ", 
              SuperscriptBox["\[Lambda]", "14"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "21870"}], "-", 
                RowBox[{"1130031", " ", "\[Xi]"}], "-", 
                RowBox[{"1310625", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "-", 
                RowBox[{"1182456", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "-", 
                RowBox[{"315576", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"2800", " ", 
                 SuperscriptBox["\[Xi]", "5"]}]}], ")"}]}], "+", 
             RowBox[{"442368", " ", 
              SuperscriptBox["\[Lambda]", "13"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "6002100"}], "-", 
                RowBox[{"16570008", " ", "\[Xi]"}], "-", 
                RowBox[{"13159467", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "-", 
                RowBox[{"7893612", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "-", 
                RowBox[{"1075140", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"5600", " ", 
                 SuperscriptBox["\[Xi]", "5"]}]}], ")"}]}], "-", 
             RowBox[{"64", " ", 
              SuperscriptBox["\[Lambda]", "5"], " ", 
              SuperscriptBox["\[Xi]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"22674816", "+", 
                RowBox[{"38611485", " ", "\[Xi]"}], "+", 
                RowBox[{"81478143", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"847416411", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"505941678", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"56421368", " ", 
                 SuperscriptBox["\[Xi]", "5"]}]}], ")"}]}], "-", 
             RowBox[{"221184", " ", 
              SuperscriptBox["\[Lambda]", "12"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4519800"}], "-", 
                RowBox[{"39604869", " ", "\[Xi]"}], "-", 
                RowBox[{"35710011", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "-", 
                RowBox[{"27465594", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "-", 
                RowBox[{"9687000", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "-", 
                RowBox[{"732240", " ", 
                 SuperscriptBox["\[Xi]", "5"]}], "+", 
                RowBox[{"2240", " ", 
                 SuperscriptBox["\[Xi]", "6"]}]}], ")"}]}], "-", 
             RowBox[{"384", " ", 
              SuperscriptBox["\[Lambda]", "7"], " ", 
              SuperscriptBox["\[Xi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"140418522", "+", 
                RowBox[{"553076991", " ", "\[Xi]"}], "+", 
                RowBox[{"317407086", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"1081080837", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"899202156", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"169164896", " ", 
                 SuperscriptBox["\[Xi]", "5"]}], "+", 
                RowBox[{"6853888", " ", 
                 SuperscriptBox["\[Xi]", "6"]}]}], ")"}]}], "+", 
             RowBox[{"128", " ", 
              SuperscriptBox["\[Lambda]", "6"], " ", 
              SuperscriptBox["\[Xi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"7971615", "+", 
                RowBox[{"229680927", " ", "\[Xi]"}], "+", 
                RowBox[{"109011015", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"658119087", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"1340028414", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"440150220", " ", 
                 SuperscriptBox["\[Xi]", "5"]}], "+", 
                RowBox[{"30295136", " ", 
                 SuperscriptBox["\[Xi]", "6"]}]}], ")"}]}], "-", 
             RowBox[{"2048", " ", 
              SuperscriptBox["\[Lambda]", "10"], " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "946004346"}], "-", 
                RowBox[{"2674690065", " ", "\[Xi]"}], "-", 
                RowBox[{"2021093694", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "-", 
                RowBox[{"1866416742", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "-", 
                RowBox[{"756502272", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "-", 
                RowBox[{"82883520", " ", 
                 SuperscriptBox["\[Xi]", "5"]}], "-", 
                RowBox[{"1831680", " ", 
                 SuperscriptBox["\[Xi]", "6"]}], "+", 
                RowBox[{"1280", " ", 
                 SuperscriptBox["\[Xi]", "7"]}]}], ")"}]}], "+", 
             RowBox[{"6144", " ", 
              SuperscriptBox["\[Lambda]", "11"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "21730032"}], "-", 
                RowBox[{"925614945", " ", "\[Xi]"}], "-", 
                RowBox[{"1311480720", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "-", 
                RowBox[{"992805822", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "-", 
                RowBox[{"636954336", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "-", 
                RowBox[{"127245312", " ", 
                 SuperscriptBox["\[Xi]", "5"]}], "-", 
                RowBox[{"5383584", " ", 
                 SuperscriptBox["\[Xi]", "6"]}], "+", 
                RowBox[{"8960", " ", 
                 SuperscriptBox["\[Xi]", "7"]}]}], ")"}]}], "-", 
             RowBox[{"3072", " ", 
              SuperscriptBox["\[Lambda]", "9"], " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"98611830", "+", 
                RowBox[{"735448734", " ", "\[Xi]"}], "+", 
                RowBox[{"688861017", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"700407486", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"546894648", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"119495600", " ", 
                 SuperscriptBox["\[Xi]", "5"]}], "+", 
                RowBox[{"6616768", " ", 
                 SuperscriptBox["\[Xi]", "6"]}], "+", 
                RowBox[{"59328", " ", 
                 SuperscriptBox["\[Xi]", "7"]}]}], ")"}]}], "+", 
             RowBox[{"256", " ", 
              SuperscriptBox["\[Lambda]", "8"], " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"53144100", "+", 
                RowBox[{"2021306319", " ", "\[Xi]"}], "+", 
                RowBox[{"3208639554", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"2709071406", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"4237359426", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"1757159424", " ", 
                 SuperscriptBox["\[Xi]", "5"]}], "+", 
                RowBox[{"186692032", " ", 
                 SuperscriptBox["\[Xi]", "6"]}], "+", 
                RowBox[{"4049152", " ", 
                 SuperscriptBox["\[Xi]", "7"]}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{"16", " ", 
           SuperscriptBox["\[Eta]", "5"], " ", 
           SuperscriptBox["\[Lambda]", "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", " ", 
               SuperscriptBox["\[Lambda]", "2"]}], "+", 
              RowBox[{"3", " ", "\[Xi]"}], "-", 
              RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "2"], 
           " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4299816960", " ", 
              SuperscriptBox["\[Lambda]", "17"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], " ", "\[Xi]"}], 
             "-", 
             RowBox[{"2828520", " ", 
              SuperscriptBox["\[Xi]", "9"]}], "+", 
             RowBox[{"19683", " ", "\[Lambda]", " ", 
              SuperscriptBox["\[Xi]", "8"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "173"}], "+", 
                RowBox[{"1396", " ", "\[Xi]"}]}], ")"}]}], "-", 
             RowBox[{"1458", " ", 
              SuperscriptBox["\[Lambda]", "2"], " ", 
              SuperscriptBox["\[Xi]", "7"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "40167"}], "-", 
                RowBox[{"9957", " ", "\[Xi]"}], "+", 
                RowBox[{"71056", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
             RowBox[{"286654464", " ", 
              SuperscriptBox["\[Lambda]", "16"], " ", 
              RowBox[{"(", 
               RowBox[{"1611", "+", 
                RowBox[{"858", " ", "\[Xi]"}], "-", 
                RowBox[{"690", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"35", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
             RowBox[{"108", " ", 
              SuperscriptBox["\[Lambda]", "3"], " ", 
              SuperscriptBox["\[Xi]", "6"], " ", 
              RowBox[{"(", 
               RowBox[{"1452897", "-", 
                RowBox[{"6701697", " ", "\[Xi]"}], "-", 
                RowBox[{"950994", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"1488244", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
             RowBox[{"23887872", " ", 
              SuperscriptBox["\[Lambda]", "15"], " ", 
              RowBox[{"(", 
               RowBox[{"50625", "+", 
                RowBox[{"29700", " ", "\[Xi]"}], "-", 
                RowBox[{"6273", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "-", 
                RowBox[{"18254", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"420", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "+", 
             RowBox[{"216", " ", 
              SuperscriptBox["\[Lambda]", "4"], " ", 
              SuperscriptBox["\[Xi]", "5"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "6620049"}], "-", 
                RowBox[{"8145117", " ", "\[Xi]"}], "+", 
                RowBox[{"17190549", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"4685544", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"257632", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "-", 
             RowBox[{"3981312", " ", 
              SuperscriptBox["\[Lambda]", "14"], " ", 
              RowBox[{"(", 
               RowBox[{"280665", "+", 
                RowBox[{"524556", " ", "\[Xi]"}], "-", 
                RowBox[{"93474", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "-", 
                RowBox[{"285873", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "-", 
                RowBox[{"107608", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"1400", " ", 
                 SuperscriptBox["\[Xi]", "5"]}]}], ")"}]}], "-", 
             RowBox[{"144", " ", 
              SuperscriptBox["\[Lambda]", "5"], " ", 
              SuperscriptBox["\[Xi]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "39602196"}], "-", 
                RowBox[{"151355709", " ", "\[Xi]"}], "-", 
                RowBox[{"63737928", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"83527875", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"33475788", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"4411112", " ", 
                 SuperscriptBox["\[Xi]", "5"]}]}], ")"}]}], "+", 
             RowBox[{"663552", " ", 
              SuperscriptBox["\[Lambda]", "13"], " ", 
              RowBox[{"(", 
               RowBox[{"459270", "+", 
                RowBox[{"5436153", " ", "\[Xi]"}], "-", 
                RowBox[{"806517", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "-", 
                RowBox[{"2479923", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "-", 
                RowBox[{"2151543", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "-", 
                RowBox[{"356040", " ", 
                 SuperscriptBox["\[Xi]", "5"]}], "+", 
                RowBox[{"2800", " ", 
                 SuperscriptBox["\[Xi]", "6"]}]}], ")"}]}], "-", 
             RowBox[{"55296", " ", 
              SuperscriptBox["\[Lambda]", "12"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{"52396146", "+", 
                RowBox[{"3310389", " ", "\[Xi]"}], "-", 
                RowBox[{"27218430", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "-", 
                RowBox[{"33844284", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "-", 
                RowBox[{"16082820", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "-", 
                RowBox[{"1419520", " ", 
                 SuperscriptBox["\[Xi]", "5"]}], "+", 
                RowBox[{"6720", " ", 
                 SuperscriptBox["\[Xi]", "6"]}]}], ")"}]}], "+", 
             RowBox[{"192", " ", 
              SuperscriptBox["\[Lambda]", "6"], " ", 
              SuperscriptBox["\[Xi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "51549777"}], "-", 
                RowBox[{"357659793", " ", "\[Xi]"}], "-", 
                RowBox[{"676668735", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "-", 
                RowBox[{"140592510", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"164206035", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"63719964", " ", 
                 SuperscriptBox["\[Xi]", "5"]}], "+", 
                RowBox[{"5669224", " ", 
                 SuperscriptBox["\[Xi]", "6"]}]}], ")"}]}], "-", 
             RowBox[{"128", " ", 
              SuperscriptBox["\[Lambda]", "7"], " ", 
              SuperscriptBox["\[Xi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "829579401"}], "-", 
                RowBox[{"2771523864", " ", "\[Xi]"}], "-", 
                RowBox[{"3068573139", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "-", 
                RowBox[{"196081317", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"547849899", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"141861780", " ", 
                 SuperscriptBox["\[Xi]", "5"]}], "+", 
                RowBox[{"7168912", " ", 
                 SuperscriptBox["\[Xi]", "6"]}]}], ")"}]}], "+", 
             RowBox[{"9216", " ", 
              SuperscriptBox["\[Lambda]", "11"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{"104083704", "+", 
                RowBox[{"106937739", " ", "\[Xi]"}], "-", 
                RowBox[{"37990377", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "-", 
                RowBox[{"96003630", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "-", 
                RowBox[{"132053490", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "-", 
                RowBox[{"34842576", " ", 
                 SuperscriptBox["\[Xi]", "5"]}], "-", 
                RowBox[{"1701440", " ", 
                 SuperscriptBox["\[Xi]", "6"]}], "+", 
                RowBox[{"4480", " ", 
                 SuperscriptBox["\[Xi]", "7"]}]}], ")"}]}], "-", 
             RowBox[{"256", " ", 
              SuperscriptBox["\[Lambda]", "9"], " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1339231320"}], "-", 
                RowBox[{"3598111449", " ", "\[Xi]"}], "-", 
                RowBox[{"5547791331", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "-", 
                RowBox[{"1236970845", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"1372829958", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"468710928", " ", 
                 SuperscriptBox["\[Xi]", "5"]}], "+", 
                RowBox[{"31639392", " ", 
                 SuperscriptBox["\[Xi]", "6"]}], "+", 
                RowBox[{"324352", " ", 
                 SuperscriptBox["\[Xi]", "7"]}]}], ")"}]}], "+", 
             RowBox[{"128", " ", 
              SuperscriptBox["\[Lambda]", "8"], " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "299732724"}], "-", 
                RowBox[{"3416634189", " ", "\[Xi]"}], "-", 
                RowBox[{"7591431294", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "-", 
                RowBox[{"4823876835", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"749228292", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"900308412", " ", 
                 SuperscriptBox["\[Xi]", "5"]}], "+", 
                RowBox[{"126233856", " ", 
                 SuperscriptBox["\[Xi]", "6"]}], "+", 
                RowBox[{"3193024", " ", 
                 SuperscriptBox["\[Xi]", "7"]}]}], ")"}]}], "-", 
             RowBox[{"1536", " ", 
              SuperscriptBox["\[Lambda]", "10"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{"59521392", "+", 
                RowBox[{"600764526", " ", "\[Xi]"}], "+", 
                RowBox[{"535187331", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"481193217", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "-", 
                RowBox[{"382555386", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "-", 
                RowBox[{"319739184", " ", 
                 SuperscriptBox["\[Xi]", "5"]}], "-", 
                RowBox[{"44676672", " ", 
                 SuperscriptBox["\[Xi]", "6"]}], "-", 
                RowBox[{"1134336", " ", 
                 SuperscriptBox["\[Xi]", "7"]}], "+", 
                RowBox[{"1280", " ", 
                 SuperscriptBox["\[Xi]", "8"]}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Eta]", "9"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "7"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2786281390080", " ", 
              SuperscriptBox["\[Lambda]", "20"]}], "-", 
             RowBox[{"8890155", " ", 
              SuperscriptBox["\[Xi]", "10"], " ", 
              RowBox[{"(", 
               RowBox[{"9", "+", 
                RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}], "-", 
             RowBox[{"185752092672", " ", 
              SuperscriptBox["\[Lambda]", "19"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1343"}], "+", 
                RowBox[{"35", " ", "\[Xi]"}]}], ")"}]}], "+", 
             RowBox[{"15479341056", " ", 
              SuperscriptBox["\[Lambda]", "18"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "93141"}], "-", 
                RowBox[{"49813", " ", "\[Xi]"}], "+", 
                RowBox[{"380", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"21870", " ", "\[Lambda]", " ", 
              SuperscriptBox["\[Xi]", "9"], " ", 
              RowBox[{"(", 
               RowBox[{"32076", "+", 
                RowBox[{"50859", " ", "\[Xi]"}], "+", 
                RowBox[{"9176", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
             RowBox[{"2579890176", " ", 
              SuperscriptBox["\[Lambda]", "17"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1428111"}], "-", 
                RowBox[{"1654344", " ", "\[Xi]"}], "-", 
                RowBox[{"416830", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"840", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "-", 
             RowBox[{"29160", " ", 
              SuperscriptBox["\[Lambda]", "2"], " ", 
              SuperscriptBox["\[Xi]", "8"], " ", 
              RowBox[{"(", 
               RowBox[{"71442", "+", 
                RowBox[{"378999", " ", "\[Xi]"}], "+", 
                RowBox[{"250020", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"33832", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "-", 
             RowBox[{"2579890176", " ", 
              SuperscriptBox["\[Lambda]", "16"], " ", 
              RowBox[{"(", 
               RowBox[{"2014713", "+", 
                RowBox[{"4199202", " ", "\[Xi]"}], "+", 
                RowBox[{"2192127", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"346339", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"80", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "+", 
             RowBox[{"19440", " ", 
              SuperscriptBox["\[Lambda]", "3"], " ", 
              SuperscriptBox["\[Xi]", "7"], " ", 
              RowBox[{"(", 
               RowBox[{"111537", "+", 
                RowBox[{"2329155", " ", "\[Xi]"}], "+", 
                RowBox[{"3974751", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"1486476", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"141856", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "+", 
             RowBox[{"214990848", " ", 
              SuperscriptBox["\[Lambda]", "15"], " ", 
              RowBox[{"(", 
               RowBox[{"18954729", "+", 
                RowBox[{"75117618", " ", "\[Xi]"}], "+", 
                RowBox[{"64589184", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"20632023", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"2287808", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"2240", " ", 
                 SuperscriptBox["\[Xi]", "5"]}]}], ")"}]}], "-", 
             RowBox[{"2592", " ", 
              SuperscriptBox["\[Lambda]", "4"], " ", 
              SuperscriptBox["\[Xi]", "6"], " ", 
              RowBox[{"(", 
               RowBox[{"767637", "+", 
                RowBox[{"33113367", " ", "\[Xi]"}], "+", 
                RowBox[{"149264208", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"122676930", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"28820520", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"1846880", " ", 
                 SuperscriptBox["\[Xi]", "5"]}]}], ")"}]}], "-", 
             RowBox[{"35831808", " ", 
              SuperscriptBox["\[Lambda]", "14"], " ", 
              RowBox[{"(", 
               RowBox[{"46412514", "+", 
                RowBox[{"416875005", " ", "\[Xi]"}], "+", 
                RowBox[{"575443197", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"286979355", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"64156608", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"5265344", " ", 
                 SuperscriptBox["\[Xi]", "5"]}], "+", 
                RowBox[{"4480", " ", 
                 SuperscriptBox["\[Xi]", "6"]}]}], ")"}]}], "+", 
             RowBox[{"864", " ", 
              SuperscriptBox["\[Lambda]", "5"], " ", 
              SuperscriptBox["\[Xi]", "5"], " ", 
              RowBox[{"(", 
               RowBox[{"138174660", "+", 
                RowBox[{"259756551", " ", "\[Xi]"}], "+", 
                RowBox[{"1280326662", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"2139018678", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"988770240", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"149311008", " ", 
                 SuperscriptBox["\[Xi]", "5"]}], "+", 
                RowBox[{"6114496", " ", 
                 SuperscriptBox["\[Xi]", "6"]}]}], ")"}]}], "+", 
             RowBox[{"5971968", " ", 
              SuperscriptBox["\[Lambda]", "13"], " ", 
              RowBox[{"(", 
               RowBox[{"46058220", "+", 
                RowBox[{"1429773120", " ", "\[Xi]"}], "+", 
                RowBox[{"3334982544", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"2428488540", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"826454745", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"139758192", " ", 
                 SuperscriptBox["\[Xi]", "5"]}], "+", 
                RowBox[{"8642368", " ", 
                 SuperscriptBox["\[Xi]", "6"]}], "+", 
                RowBox[{"1280", " ", 
                 SuperscriptBox["\[Xi]", "7"]}]}], ")"}]}], "+", 
             RowBox[{"995328", " ", 
              SuperscriptBox["\[Lambda]", "12"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2813448654"}], "-", 
                RowBox[{"12779463312", " ", "\[Xi]"}], "-", 
                RowBox[{"13587614487", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "-", 
                RowBox[{"6375133431", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "-", 
                RowBox[{"1657401507", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "-", 
                RowBox[{"221312448", " ", 
                 SuperscriptBox["\[Xi]", "5"]}], "-", 
                RowBox[{"10166080", " ", 
                 SuperscriptBox["\[Xi]", "6"]}], "+", 
                RowBox[{"8960", " ", 
                 SuperscriptBox["\[Xi]", "7"]}]}], ")"}]}], "-", 
             RowBox[{"576", " ", 
              SuperscriptBox["\[Lambda]", "6"], " ", 
              SuperscriptBox["\[Xi]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"4993419636", "+", 
                RowBox[{"7838754750", " ", "\[Xi]"}], "+", 
                RowBox[{"7549591797", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"12334404438", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"9770891976", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"2707020000", " ", 
                 SuperscriptBox["\[Xi]", "5"]}], "+", 
                RowBox[{"258138144", " ", 
                 SuperscriptBox["\[Xi]", "6"]}], "+", 
                RowBox[{"6343232", " ", 
                 SuperscriptBox["\[Xi]", "7"]}]}], ")"}]}], "+", 
             RowBox[{"9216", " ", 
              SuperscriptBox["\[Lambda]", "10"], " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "147363274890"}], "-", 
                RowBox[{"387223324389", " ", "\[Xi]"}], "-", 
                RowBox[{"327011531481", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "-", 
                RowBox[{"148046970456", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "-", 
                RowBox[{"46695402450", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "-", 
                RowBox[{"8734913964", " ", 
                 SuperscriptBox["\[Xi]", "5"]}], "-", 
                RowBox[{"689741568", " ", 
                 SuperscriptBox["\[Xi]", "6"]}], "-", 
                RowBox[{"14367488", " ", 
                 SuperscriptBox["\[Xi]", "7"]}], "+", 
                RowBox[{"35840", " ", 
                 SuperscriptBox["\[Xi]", "8"]}]}], ")"}]}], "-", 
             RowBox[{"55296", " ", 
              SuperscriptBox["\[Lambda]", "11"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "7317942570"}], "-", 
                RowBox[{"95879928015", " ", "\[Xi]"}], "-", 
                RowBox[{"154031678460", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "-", 
                RowBox[{"96541683597", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "-", 
                RowBox[{"34148264148", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "-", 
                RowBox[{"7412530320", " ", 
                 SuperscriptBox["\[Xi]", "5"]}], "-", 
                RowBox[{"782681184", " ", 
                 SuperscriptBox["\[Xi]", "6"]}], "-", 
                RowBox[{"25379328", " ", 
                 SuperscriptBox["\[Xi]", "7"]}], "+", 
                RowBox[{"48640", " ", 
                 SuperscriptBox["\[Xi]", "8"]}]}], ")"}]}], "-", 
             RowBox[{"256", " ", 
              SuperscriptBox["\[Lambda]", "8"], " ", 
              SuperscriptBox["\[Xi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"577902229425", "+", 
                RowBox[{"1081859758110", " ", "\[Xi]"}], "+", 
                RowBox[{"784026935685", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"449510571549", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"227528840268", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"58308919200", " ", 
                 SuperscriptBox["\[Xi]", "5"]}], "+", 
                RowBox[{"5826109680", " ", 
                 SuperscriptBox["\[Xi]", "6"]}], "+", 
                RowBox[{"178426368", " ", 
                 SuperscriptBox["\[Xi]", "7"]}], "+", 
                RowBox[{"836096", " ", 
                 SuperscriptBox["\[Xi]", "8"]}]}], ")"}]}], "+", 
             RowBox[{"384", " ", 
              SuperscriptBox["\[Lambda]", "7"], " ", 
              SuperscriptBox["\[Xi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"33791675985", "+", 
                RowBox[{"111117935808", " ", "\[Xi]"}], "+", 
                RowBox[{"107893151820", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"78838268517", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"67317408396", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"29455262496", " ", 
                 SuperscriptBox["\[Xi]", "5"]}], "+", 
                RowBox[{"4984045344", " ", 
                 SuperscriptBox["\[Xi]", "6"]}], "+", 
                RowBox[{"286457472", " ", 
                 SuperscriptBox["\[Xi]", "7"]}], "+", 
                RowBox[{"3822848", " ", 
                 SuperscriptBox["\[Xi]", "8"]}]}], ")"}]}], "-", 
             RowBox[{"3072", " ", 
              SuperscriptBox["\[Lambda]", "9"], " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "54884569275"}], "-", 
                RowBox[{"307894063437", " ", "\[Xi]"}], "-", 
                RowBox[{"368144061048", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "-", 
                RowBox[{"209054953836", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "-", 
                RowBox[{"90592247529", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "-", 
                RowBox[{"27938089566", " ", 
                 SuperscriptBox["\[Xi]", "5"]}], "-", 
                RowBox[{"4134275640", " ", 
                 SuperscriptBox["\[Xi]", "6"]}], "-", 
                RowBox[{"218945664", " ", 
                 SuperscriptBox["\[Xi]", "7"]}], "-", 
                RowBox[{"2517760", " ", 
                 SuperscriptBox["\[Xi]", "8"]}], "+", 
                RowBox[{"5120", " ", 
                 SuperscriptBox["\[Xi]", "9"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[Eta]", "7"], " ", "\[Lambda]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "6593805"}], " ", 
              SuperscriptBox["\[Xi]", "11"]}], "+", 
             RowBox[{"928760463360", " ", 
              SuperscriptBox["\[Lambda]", "21"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}], "+", 
             RowBox[{"65610", " ", "\[Lambda]", " ", 
              SuperscriptBox["\[Xi]", "10"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1863"}], "+", 
                RowBox[{"680", " ", "\[Xi]"}]}], ")"}]}], "-", 
             RowBox[{"30958682112", " ", 
              SuperscriptBox["\[Lambda]", "20"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "8217"}], "-", 
                RowBox[{"2080", " ", "\[Xi]"}], "+", 
                RowBox[{"160", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"14580", " ", 
              SuperscriptBox["\[Lambda]", "2"], " ", 
              SuperscriptBox["\[Xi]", "9"], " ", 
              RowBox[{"(", 
               RowBox[{"77841", "+", 
                RowBox[{"117945", " ", "\[Xi]"}], "+", 
                RowBox[{"1330", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"5159780352", " ", 
              SuperscriptBox["\[Lambda]", "19"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "174663"}], "-", 
                RowBox[{"215307", " ", "\[Xi]"}], "-", 
                RowBox[{"40574", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"1080", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "-", 
             RowBox[{"972", " ", 
              SuperscriptBox["\[Lambda]", "3"], " ", 
              SuperscriptBox["\[Xi]", "8"], " ", 
              RowBox[{"(", 
               RowBox[{"2905794", "+", 
                RowBox[{"19437489", " ", "\[Xi]"}], "+", 
                RowBox[{"12609630", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"1230820", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "-", 
             RowBox[{"2579890176", " ", 
              SuperscriptBox["\[Lambda]", "18"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "406215"}], "-", 
                RowBox[{"1538883", " ", "\[Xi]"}], "-", 
                RowBox[{"825670", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "-", 
                RowBox[{"121156", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"1280", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "+", 
             RowBox[{"648", " ", 
              SuperscriptBox["\[Lambda]", "4"], " ", 
              SuperscriptBox["\[Xi]", "7"], " ", 
              RowBox[{"(", 
               RowBox[{"12511827", "+", 
                RowBox[{"111286224", " ", "\[Xi]"}], "+", 
                RowBox[{"219463992", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"86851116", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"8795272", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "+", 
             RowBox[{"429981696", " ", 
              SuperscriptBox["\[Lambda]", "17"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1065069"}], "-", 
                RowBox[{"14485419", " ", "\[Xi]"}], "-", 
                RowBox[{"16799112", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "-", 
                RowBox[{"5612061", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "-", 
                RowBox[{"647744", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"2240", " ", 
                 SuperscriptBox["\[Xi]", "5"]}]}], ")"}]}], "+", 
             RowBox[{"71663616", " ", 
              SuperscriptBox["\[Lambda]", "16"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "85293"}], "+", 
                RowBox[{"72001629", " ", "\[Xi]"}], "+", 
                RowBox[{"173124081", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"105024096", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"25289022", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"2282560", " ", 
                 SuperscriptBox["\[Xi]", "5"]}]}], ")"}]}], "-", 
             RowBox[{"432", " ", 
              SuperscriptBox["\[Lambda]", "5"], " ", 
              SuperscriptBox["\[Xi]", "6"], " ", 
              RowBox[{"(", 
               RowBox[{"285265719", "+", 
                RowBox[{"567119718", " ", "\[Xi]"}], "+", 
                RowBox[{"1605381201", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"1501721775", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"408325320", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"32992832", " ", 
                 SuperscriptBox["\[Xi]", "5"]}]}], ")"}]}], "+", 
             RowBox[{"288", " ", 
              SuperscriptBox["\[Lambda]", "6"], " ", 
              SuperscriptBox["\[Xi]", "5"], " ", 
              RowBox[{"(", 
               RowBox[{"1600700292", "+", 
                RowBox[{"6208707105", " ", "\[Xi]"}], "+", 
                RowBox[{"9026669727", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"12661406865", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"6909670818", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"1325331792", " ", 
                 SuperscriptBox["\[Xi]", "5"]}], "+", 
                RowBox[{"76636736", " ", 
                 SuperscriptBox["\[Xi]", "6"]}]}], ")"}]}], "-", 
             RowBox[{"11943936", " ", 
              SuperscriptBox["\[Lambda]", "15"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2952450"}], "+", 
                RowBox[{"183677382", " ", "\[Xi]"}], "+", 
                RowBox[{"1041396183", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"1083780891", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"429886746", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"79695252", " ", 
                 SuperscriptBox["\[Xi]", "5"]}], "+", 
                RowBox[{"5534144", " ", 
                 SuperscriptBox["\[Xi]", "6"]}], "+", 
                RowBox[{"8960", " ", 
                 SuperscriptBox["\[Xi]", "7"]}]}], ")"}]}], "+", 
             RowBox[{"1990656", " ", 
              SuperscriptBox["\[Lambda]", "14"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{"175847922", "+", 
                RowBox[{"3800244924", " ", "\[Xi]"}], "+", 
                RowBox[{"6895553895", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"4213004238", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"1234861398", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"179476248", " ", 
                 SuperscriptBox["\[Xi]", "5"]}], "+", 
                RowBox[{"9344896", " ", 
                 SuperscriptBox["\[Xi]", "6"]}], "+", 
                RowBox[{"20480", " ", 
                 SuperscriptBox["\[Xi]", "7"]}]}], ")"}]}], "+", 
             RowBox[{"1152", " ", 
              SuperscriptBox["\[Lambda]", "8"], " ", 
              SuperscriptBox["\[Xi]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"11112431310", "+", 
                RowBox[{"56456807949", " ", "\[Xi]"}], "+", 
                RowBox[{"64680043860", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"50052058164", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"24905396592", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"5707026144", " ", 
                 SuperscriptBox["\[Xi]", "5"]}], "+", 
                RowBox[{"504411872", " ", 
                 SuperscriptBox["\[Xi]", "6"]}], "+", 
                RowBox[{"12174976", " ", 
                 SuperscriptBox["\[Xi]", "7"]}]}], ")"}]}], "-", 
             RowBox[{"192", " ", 
              SuperscriptBox["\[Lambda]", "7"], " ", 
              SuperscriptBox["\[Xi]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "947027862"}], "+", 
                RowBox[{"40600498077", " ", "\[Xi]"}], "+", 
                RowBox[{"73589166711", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"79885003896", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"64099500336", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"22332322080", " ", 
                 SuperscriptBox["\[Xi]", "5"]}], "+", 
                RowBox[{"2966554368", " ", 
                 SuperscriptBox["\[Xi]", "6"]}], "+", 
                RowBox[{"114503744", " ", 
                 SuperscriptBox["\[Xi]", "7"]}]}], ")"}]}], "-", 
             RowBox[{"331776", " ", 
              SuperscriptBox["\[Lambda]", "13"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "39326634"}], "+", 
                RowBox[{"8047178037", " ", "\[Xi]"}], "+", 
                RowBox[{"28217489751", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"26283066138", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"11176187382", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"2579709312", " ", 
                 SuperscriptBox["\[Xi]", "5"]}], "+", 
                RowBox[{"288686640", " ", 
                 SuperscriptBox["\[Xi]", "6"]}], "+", 
                RowBox[{"10848512", " ", 
                 SuperscriptBox["\[Xi]", "7"]}], "+", 
                RowBox[{"23040", " ", 
                 SuperscriptBox["\[Xi]", "8"]}]}], ")"}]}], "+", 
             RowBox[{"18432", " ", 
              SuperscriptBox["\[Lambda]", "12"], " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"24458509143", "+", 
                RowBox[{"221495101911", " ", "\[Xi]"}], "+", 
                RowBox[{"326619268974", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"195545222064", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"64750771926", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"11872193112", " ", 
                 SuperscriptBox["\[Xi]", "5"]}], "+", 
                RowBox[{"973557216", " ", 
                 SuperscriptBox["\[Xi]", "6"]}], "+", 
                RowBox[{"24853504", " ", 
                 SuperscriptBox["\[Xi]", "7"]}], "+", 
                RowBox[{"40960", " ", 
                 SuperscriptBox["\[Xi]", "8"]}]}], ")"}]}], "+", 
             RowBox[{"512", " ", 
              SuperscriptBox["\[Lambda]", "10"], " ", 
              SuperscriptBox["\[Xi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"274178914956", "+", 
                RowBox[{"1647441590832", " ", "\[Xi]"}], "+", 
                RowBox[{"2065950846891", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"1261600406703", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"488622913812", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"104934270096", " ", 
                 SuperscriptBox["\[Xi]", "5"]}], "+", 
                RowBox[{"9966714336", " ", 
                 SuperscriptBox["\[Xi]", "6"]}], "+", 
                RowBox[{"323858304", " ", 
                 SuperscriptBox["\[Xi]", "7"]}], "+", 
                RowBox[{"2305024", " ", 
                 SuperscriptBox["\[Xi]", "8"]}]}], ")"}]}], "-", 
             RowBox[{"256", " ", 
              SuperscriptBox["\[Lambda]", "9"], " ", 
              SuperscriptBox["\[Xi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"12483549090", "+", 
                RowBox[{"596877861771", " ", "\[Xi]"}], "+", 
                RowBox[{"1262149345890", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"1037669572908", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"567608381280", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"184104373824", " ", 
                 SuperscriptBox["\[Xi]", "5"]}], "+", 
                RowBox[{"27628174656", " ", 
                 SuperscriptBox["\[Xi]", "6"]}], "+", 
                RowBox[{"1541498112", " ", 
                 SuperscriptBox["\[Xi]", "7"]}], "+", 
                RowBox[{"21693440", " ", 
                 SuperscriptBox["\[Xi]", "8"]}]}], ")"}]}], "-", 
             RowBox[{"3072", " ", 
              SuperscriptBox["\[Lambda]", "11"], " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"4763837124", "+", 
                RowBox[{"348969138327", " ", "\[Xi]"}], "+", 
                RowBox[{"907391397897", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"768023948097", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"348652105704", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"94746111156", " ", 
                 SuperscriptBox["\[Xi]", "5"]}], "+", 
                RowBox[{"13143590496", " ", 
                 SuperscriptBox["\[Xi]", "6"]}], "+", 
                RowBox[{"726967872", " ", 
                 SuperscriptBox["\[Xi]", "7"]}], "+", 
                RowBox[{"11271680", " ", 
                 SuperscriptBox["\[Xi]", "8"]}], "+", 
                RowBox[{"10240", " ", 
                 SuperscriptBox["\[Xi]", "9"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[Eta]", "6"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "4"], " ", 
           SuperscriptBox["\[Lambda]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"206391214080", " ", 
              SuperscriptBox["\[Lambda]", "21"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "18"}], "+", "\[Xi]"}], ")"}], " ", "\[Xi]"}], 
             "-", 
             RowBox[{"25686315", " ", 
              SuperscriptBox["\[Xi]", "11"]}], "+", 
             RowBox[{"21870", " ", "\[Lambda]", " ", 
              SuperscriptBox["\[Xi]", "10"], " ", 
              RowBox[{"(", 
               RowBox[{"19611", "+", 
                RowBox[{"18905", " ", "\[Xi]"}]}], ")"}]}], "-", 
             RowBox[{"729", " ", 
              SuperscriptBox["\[Lambda]", "2"], " ", 
              SuperscriptBox["\[Xi]", "9"], " ", 
              RowBox[{"(", 
               RowBox[{"1441233", "+", 
                RowBox[{"9063468", " ", "\[Xi]"}], "+", 
                RowBox[{"3988412", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
             RowBox[{"30958682112", " ", 
              SuperscriptBox["\[Lambda]", "20"], " ", 
              RowBox[{"(", 
               RowBox[{"14202", "+", 
                RowBox[{"4143", " ", "\[Xi]"}], "-", 
                RowBox[{"526", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"20", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
             RowBox[{"1944", " ", 
              SuperscriptBox["\[Lambda]", "3"], " ", 
              SuperscriptBox["\[Xi]", "8"], " ", 
              RowBox[{"(", 
               RowBox[{"806274", "+", 
                RowBox[{"14047425", " ", "\[Xi]"}], "+", 
                RowBox[{"24138504", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"6074738", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
             RowBox[{"5159780352", " ", 
              SuperscriptBox["\[Lambda]", "19"], " ", 
              RowBox[{"(", 
               RowBox[{"265464", "+", 
                RowBox[{"340941", " ", "\[Xi]"}], "+", 
                RowBox[{"75993", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "-", 
                RowBox[{"5824", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"160", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "-", 
             RowBox[{"972", " ", 
              SuperscriptBox["\[Lambda]", "4"], " ", 
              SuperscriptBox["\[Xi]", "7"], " ", 
              RowBox[{"(", 
               RowBox[{"27051003", "+", 
                RowBox[{"73494378", " ", "\[Xi]"}], "+", 
                RowBox[{"269322489", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"205878912", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"31620440", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "-", 
             RowBox[{"286654464", " ", 
              SuperscriptBox["\[Lambda]", "18"], " ", 
              RowBox[{"(", 
               RowBox[{"5807943", "+", 
                RowBox[{"19728603", " ", "\[Xi]"}], "+", 
                RowBox[{"11318589", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"1879524", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "-", 
                RowBox[{"109920", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"2240", " ", 
                 SuperscriptBox["\[Xi]", "5"]}]}], ")"}]}], "+", 
             RowBox[{"216", " ", 
              SuperscriptBox["\[Lambda]", "5"], " ", 
              SuperscriptBox["\[Xi]", "6"], " ", 
              RowBox[{"(", 
               RowBox[{"1003833000", "+", 
                RowBox[{"2331018324", " ", "\[Xi]"}], "+", 
                RowBox[{"4327661115", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"6342755706", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"2600639388", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"247935136", " ", 
                 SuperscriptBox["\[Xi]", "5"]}]}], ")"}]}], "+", 
             RowBox[{"71663616", " ", 
              SuperscriptBox["\[Lambda]", "17"], " ", 
              RowBox[{"(", 
               RowBox[{"12496518", "+", 
                RowBox[{"121571280", " ", "\[Xi]"}], "+", 
                RowBox[{"138061125", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"51135678", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"6104376", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "-", 
                RowBox[{"293888", " ", 
                 SuperscriptBox["\[Xi]", "5"]}], "+", 
                RowBox[{"4480", " ", 
                 SuperscriptBox["\[Xi]", "6"]}]}], ")"}]}], "-", 
             RowBox[{"144", " ", 
              SuperscriptBox["\[Lambda]", "6"], " ", 
              SuperscriptBox["\[Xi]", "5"], " ", 
              RowBox[{"(", 
               RowBox[{"4798912230", "+", 
                RowBox[{"24285908916", " ", "\[Xi]"}], "+", 
                RowBox[{"32609370663", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"42060260070", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"31319627670", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"7473953952", " ", 
                 SuperscriptBox["\[Xi]", "5"]}], "+", 
                RowBox[{"438499744", " ", 
                 SuperscriptBox["\[Xi]", "6"]}]}], ")"}]}], "-", 
             RowBox[{"23887872", " ", 
              SuperscriptBox["\[Lambda]", "16"], " ", 
              RowBox[{"(", 
               RowBox[{"7282710", "+", 
                RowBox[{"301950342", " ", "\[Xi]"}], "+", 
                RowBox[{"684370782", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"431447607", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"117344016", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"9708552", " ", 
                 SuperscriptBox["\[Xi]", "5"]}], "-", 
                RowBox[{"395584", " ", 
                 SuperscriptBox["\[Xi]", "6"]}], "+", 
                RowBox[{"4480", " ", 
                 SuperscriptBox["\[Xi]", "7"]}]}], ")"}]}], "+", 
             RowBox[{"663552", " ", 
              SuperscriptBox["\[Lambda]", "15"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{"4761750726", "+", 
                RowBox[{"24254628255", " ", "\[Xi]"}], "+", 
                RowBox[{"25368081714", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"11049123573", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"2274864426", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"126010080", " ", 
                 SuperscriptBox["\[Xi]", "5"]}], "-", 
                RowBox[{"4365312", " ", 
                 SuperscriptBox["\[Xi]", "6"]}], "+", 
                RowBox[{"35840", " ", 
                 SuperscriptBox["\[Xi]", "7"]}]}], ")"}]}], "-", 
             RowBox[{"1152", " ", 
              SuperscriptBox["\[Lambda]", "8"], " ", 
              SuperscriptBox["\[Xi]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"17840474370", "+", 
                RowBox[{"90866904111", " ", "\[Xi]"}], "+", 
                RowBox[{"116246380824", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"91328325390", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"51165983772", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"12926698560", " ", 
                 SuperscriptBox["\[Xi]", "5"]}], "+", 
                RowBox[{"1101290656", " ", 
                 SuperscriptBox["\[Xi]", "6"]}], "+", 
                RowBox[{"21552512", " ", 
                 SuperscriptBox["\[Xi]", "7"]}]}], ")"}]}], "+", 
             RowBox[{"96", " ", 
              SuperscriptBox["\[Lambda]", "7"], " ", 
              SuperscriptBox["\[Xi]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"5280397776", "+", 
                RowBox[{"133724373066", " ", "\[Xi]"}], "+", 
                RowBox[{"284902862895", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"285187879296", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"244549728369", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"103400922600", " ", 
                 SuperscriptBox["\[Xi]", "5"]}], "+", 
                RowBox[{"14782528800", " ", 
                 SuperscriptBox["\[Xi]", "6"]}], "+", 
                RowBox[{"516823520", " ", 
                 SuperscriptBox["\[Xi]", "7"]}]}], ")"}]}], "-", 
             RowBox[{"331776", " ", 
              SuperscriptBox["\[Lambda]", "14"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{"1891929960", "+", 
                RowBox[{"28967602320", " ", "\[Xi]"}], "+", 
                RowBox[{"52685052345", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"34115498514", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"11386434168", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"1741110120", " ", 
                 SuperscriptBox["\[Xi]", "5"]}], "+", 
                RowBox[{"62298432", " ", 
                 SuperscriptBox["\[Xi]", "6"]}], "-", 
                RowBox[{"1811456", " ", 
                 SuperscriptBox["\[Xi]", "7"]}], "+", 
                RowBox[{"10240", " ", 
                 SuperscriptBox["\[Xi]", "8"]}]}], ")"}]}], "-", 
             RowBox[{"768", " ", 
              SuperscriptBox["\[Lambda]", "10"], " ", 
              SuperscriptBox["\[Xi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"241453841058", "+", 
                RowBox[{"1479152295126", " ", "\[Xi]"}], "+", 
                RowBox[{"2039100164343", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"1382707563426", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"614492016390", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"141949240560", " ", 
                 SuperscriptBox["\[Xi]", "5"]}], "+", 
                RowBox[{"12576201984", " ", 
                 SuperscriptBox["\[Xi]", "6"]}], "+", 
                RowBox[{"306845056", " ", 
                 SuperscriptBox["\[Xi]", "7"]}], "+", 
                RowBox[{"699392", " ", 
                 SuperscriptBox["\[Xi]", "8"]}]}], ")"}]}], "+", 
             RowBox[{"384", " ", 
              SuperscriptBox["\[Lambda]", "9"], " ", 
              SuperscriptBox["\[Xi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"21810338640", "+", 
                RowBox[{"554886051156", " ", "\[Xi]"}], "+", 
                RowBox[{"1300670315334", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"1169664984693", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"706813713144", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"256758860880", " ", 
                 SuperscriptBox["\[Xi]", "5"]}], "+", 
                RowBox[{"39126237840", " ", 
                 SuperscriptBox["\[Xi]", "6"]}], "+", 
                RowBox[{"1903582656", " ", 
                 SuperscriptBox["\[Xi]", "7"]}], "+", 
                RowBox[{"18259328", " ", 
                 SuperscriptBox["\[Xi]", "8"]}]}], ")"}]}], "+", 
             RowBox[{"55296", " ", 
              SuperscriptBox["\[Lambda]", "13"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{"561201696", "+", 
                RowBox[{"60555103794", " ", "\[Xi]"}], "+", 
                RowBox[{"213193540782", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"207558091575", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"98788608612", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"25867992276", " ", 
                 SuperscriptBox["\[Xi]", "5"]}], "+", 
                RowBox[{"2814160392", " ", 
                 SuperscriptBox["\[Xi]", "6"]}], "+", 
                RowBox[{"62140032", " ", 
                 SuperscriptBox["\[Xi]", "7"]}], "-", 
                RowBox[{"1464320", " ", 
                 SuperscriptBox["\[Xi]", "8"]}], "+", 
                RowBox[{"5120", " ", 
                 SuperscriptBox["\[Xi]", "9"]}]}], ")"}]}], "-", 
             RowBox[{"1024", " ", 
              SuperscriptBox["\[Lambda]", "12"], " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"576653874516", "+", 
                RowBox[{"4973180768397", " ", "\[Xi]"}], "+", 
                RowBox[{"7723217705130", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"5057333282889", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"1936042257384", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"383610044880", " ", 
                 SuperscriptBox["\[Xi]", "5"]}], "+", 
                RowBox[{"28016259264", " ", 
                 SuperscriptBox["\[Xi]", "6"]}], "+", 
                RowBox[{"355269888", " ", 
                 SuperscriptBox["\[Xi]", "7"]}], "-", 
                RowBox[{"6257664", " ", 
                 SuperscriptBox["\[Xi]", "8"]}], "+", 
                RowBox[{"10240", " ", 
                 SuperscriptBox["\[Xi]", "9"]}]}], ")"}]}], "-", 
             RowBox[{"9216", " ", 
              SuperscriptBox["\[Lambda]", "11"], " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3596792688"}], "-", 
                RowBox[{"145130868396", " ", "\[Xi]"}], "-", 
                RowBox[{"401165245998", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "-", 
                RowBox[{"368588437578", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "-", 
                RowBox[{"190869362361", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "-", 
                RowBox[{"58965675381", " ", 
                 SuperscriptBox["\[Xi]", "5"]}], "-", 
                RowBox[{"8213254488", " ", 
                 SuperscriptBox["\[Xi]", "6"]}], "-", 
                RowBox[{"371302704", " ", 
                 SuperscriptBox["\[Xi]", "7"]}], "-", 
                RowBox[{"2359808", " ", 
                 SuperscriptBox["\[Xi]", "8"]}], "+", 
                RowBox[{"24576", " ", 
                 SuperscriptBox["\[Xi]", "9"]}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["\[Eta]", "8"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "6"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "26670465"}], " ", 
              SuperscriptBox["\[Xi]", "11"]}], "+", 
             RowBox[{"1238347284480", " ", 
              SuperscriptBox["\[Lambda]", "21"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "9"}], "+", 
                RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}], "+", 
             RowBox[{"393660", " ", "\[Lambda]", " ", 
              SuperscriptBox["\[Xi]", "10"], " ", 
              RowBox[{"(", 
               RowBox[{"1197", "+", 
                RowBox[{"989", " ", "\[Xi]"}]}], ")"}]}], "-", 
             RowBox[{"20639121408", " ", 
              SuperscriptBox["\[Lambda]", "20"], " ", 
              RowBox[{"(", 
               RowBox[{"14229", "-", 
                RowBox[{"4944", " ", "\[Xi]"}], "+", 
                RowBox[{"320", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
             RowBox[{"131220", " ", 
              SuperscriptBox["\[Lambda]", "2"], " ", 
              SuperscriptBox["\[Xi]", "9"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "54"}], "+", 
                RowBox[{"45009", " ", "\[Xi]"}], "+", 
                RowBox[{"17912", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"10319560704", " ", 
              SuperscriptBox["\[Lambda]", "19"], " ", 
              RowBox[{"(", 
               RowBox[{"191727", "+", 
                RowBox[{"33273", " ", "\[Xi]"}], "-", 
                RowBox[{"26872", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"720", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
             RowBox[{"116640", " ", 
              SuperscriptBox["\[Lambda]", "3"], " ", 
              SuperscriptBox["\[Xi]", "8"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "50301"}], "+", 
                RowBox[{"94770", " ", "\[Xi]"}], "+", 
                RowBox[{"290826", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"66218", " ", 
                 SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "-", 
             RowBox[{"1719926784", " ", 
              SuperscriptBox["\[Lambda]", "18"], " ", 
              RowBox[{"(", 
               RowBox[{"3945105", "+", 
                RowBox[{"1992006", " ", "\[Xi]"}], "-", 
                RowBox[{"253152", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "-", 
                RowBox[{"227010", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"2560", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "-", 
             RowBox[{"7776", " ", 
              SuperscriptBox["\[Lambda]", "4"], " ", 
              SuperscriptBox["\[Xi]", "7"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1443420"}], "-", 
                RowBox[{"8495037", " ", "\[Xi]"}], "+", 
                RowBox[{"14318289", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"14447340", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"1915480", " ", 
                 SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "+", 
             RowBox[{"286654464", " ", 
              SuperscriptBox["\[Lambda]", "17"], " ", 
              RowBox[{"(", 
               RowBox[{"38410281", "+", 
                RowBox[{"47969172", " ", "\[Xi]"}], "+", 
                RowBox[{"3820986", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "-", 
                RowBox[{"4432392", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "-", 
                RowBox[{"1186272", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"4480", " ", 
                 SuperscriptBox["\[Xi]", "5"]}]}], ")"}]}], "+", 
             RowBox[{"429981696", " ", 
              SuperscriptBox["\[Lambda]", "16"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "20658402"}], "-", 
                RowBox[{"62147250", " ", "\[Xi]"}], "-", 
                RowBox[{"21230559", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"4751580", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"3056036", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"460768", " ", 
                 SuperscriptBox["\[Xi]", "5"]}]}], ")"}]}], "+", 
             RowBox[{"5184", " ", 
              SuperscriptBox["\[Lambda]", "5"], " ", 
              SuperscriptBox["\[Xi]", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "32299803"}], "-", 
                RowBox[{"68654304", " ", "\[Xi]"}], "-", 
                RowBox[{"44382978", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"94070889", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"43147476", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"3111200", " ", 
                 SuperscriptBox["\[Xi]", "5"]}]}], ")"}]}], "-", 
             RowBox[{"3456", " ", 
              SuperscriptBox["\[Lambda]", "6"], " ", 
              SuperscriptBox["\[Xi]", "5"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "72275976"}], "-", 
                RowBox[{"499908834", " ", "\[Xi]"}], "-", 
                RowBox[{"687415653", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"9221850", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"343457982", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"72525888", " ", 
                 SuperscriptBox["\[Xi]", "5"]}], "+", 
                RowBox[{"1897520", " ", 
                 SuperscriptBox["\[Xi]", "6"]}]}], ")"}]}], "-", 
             RowBox[{"7962624", " ", 
              SuperscriptBox["\[Lambda]", "15"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "444284676"}], "-", 
                RowBox[{"3574649313", " ", "\[Xi]"}], "-", 
                RowBox[{"2835845721", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "-", 
                RowBox[{"17577405", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"335087307", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"100427544", " ", 
                 SuperscriptBox["\[Xi]", "5"]}], "+", 
                RowBox[{"10045056", " ", 
                 SuperscriptBox["\[Xi]", "6"]}], "+", 
                RowBox[{"17920", " ", 
                 SuperscriptBox["\[Xi]", "7"]}]}], ")"}]}], "-", 
             RowBox[{"2304", " ", 
              SuperscriptBox["\[Lambda]", "7"], " ", 
              SuperscriptBox["\[Xi]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3850290045"}], "-", 
                RowBox[{"1347202935", " ", "\[Xi]"}], "+", 
                RowBox[{"3415984650", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"2757069981", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "-", 
                RowBox[{"936491625", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "-", 
                RowBox[{"695599164", " ", 
                 SuperscriptBox["\[Xi]", "5"]}], "-", 
                RowBox[{"42376824", " ", 
                 SuperscriptBox["\[Xi]", "6"]}], "+", 
                RowBox[{"2261024", " ", 
                 SuperscriptBox["\[Xi]", "7"]}]}], ")"}]}], "-", 
             RowBox[{"663552", " ", 
              SuperscriptBox["\[Lambda]", "13"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "8745393096"}], "-", 
                RowBox[{"33049902447", " ", "\[Xi]"}], "-", 
                RowBox[{"17973944793", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"2206645821", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"2983921335", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"872210844", " ", 
                 SuperscriptBox["\[Xi]", "5"]}], "+", 
                RowBox[{"133117728", " ", 
                 SuperscriptBox["\[Xi]", "6"]}], "+", 
                RowBox[{"6609920", " ", 
                 SuperscriptBox["\[Xi]", "7"]}], "+", 
                RowBox[{"15360", " ", 
                 SuperscriptBox["\[Xi]", "8"]}]}], ")"}]}], "+", 
             RowBox[{"2654208", " ", 
              SuperscriptBox["\[Lambda]", "14"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "207261990"}], "-", 
                RowBox[{"6563827791", " ", "\[Xi]"}], "-", 
                RowBox[{"10903476582", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "-", 
                RowBox[{"2507714802", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"1176241500", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"595710018", " ", 
                 SuperscriptBox["\[Xi]", "5"]}], "+", 
                RowBox[{"121026024", " ", 
                 SuperscriptBox["\[Xi]", "6"]}], "+", 
                RowBox[{"8503392", " ", 
                 SuperscriptBox["\[Xi]", "7"]}], "+", 
                RowBox[{"20480", " ", 
                 SuperscriptBox["\[Xi]", "8"]}]}], ")"}]}], "-", 
             RowBox[{"1536", " ", 
              SuperscriptBox["\[Lambda]", "9"], " ", 
              SuperscriptBox["\[Xi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "201960866025"}], "-", 
                RowBox[{"254887606656", " ", "\[Xi]"}], "+", 
                RowBox[{"7259306913", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"73189916739", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"13932226638", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"792597960", " ", 
                 SuperscriptBox["\[Xi]", "5"]}], "+", 
                RowBox[{"1061961840", " ", 
                 SuperscriptBox["\[Xi]", "6"]}], "+", 
                RowBox[{"146232000", " ", 
                 SuperscriptBox["\[Xi]", "7"]}], "+", 
                RowBox[{"3226112", " ", 
                 SuperscriptBox["\[Xi]", "8"]}]}], ")"}]}], "+", 
             RowBox[{"2304", " ", 
              SuperscriptBox["\[Lambda]", "8"], " ", 
              SuperscriptBox["\[Xi]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "11263891995"}], "-", 
                RowBox[{"36704504106", " ", "\[Xi]"}], "-", 
                RowBox[{"7016792670", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"14157686655", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"4394693394", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "-", 
                RowBox[{"1928227356", " ", 
                 SuperscriptBox["\[Xi]", "5"]}], "-", 
                RowBox[{"273298320", " ", 
                 SuperscriptBox["\[Xi]", "6"]}], "+", 
                RowBox[{"55441920", " ", 
                 SuperscriptBox["\[Xi]", "7"]}], "+", 
                RowBox[{"3611648", " ", 
                 SuperscriptBox["\[Xi]", "8"]}]}], ")"}]}], "-", 
             RowBox[{"2048", " ", 
              SuperscriptBox["\[Lambda]", "11"], " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1348137208278"}], "-", 
                RowBox[{"2755635844815", " ", "\[Xi]"}], "-", 
                RowBox[{"841913083728", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"413090978868", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"233251823421", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"59654125404", " ", 
                 SuperscriptBox["\[Xi]", "5"]}], "+", 
                RowBox[{"12026899440", " ", 
                 SuperscriptBox["\[Xi]", "6"]}], "+", 
                RowBox[{"998434944", " ", 
                 SuperscriptBox["\[Xi]", "7"]}], "+", 
                RowBox[{"20815872", " ", 
                 SuperscriptBox["\[Xi]", "8"]}], "+", 
                RowBox[{"20480", " ", 
                 SuperscriptBox["\[Xi]", "9"]}]}], ")"}]}], "+", 
             RowBox[{"12288", " ", 
              SuperscriptBox["\[Lambda]", "12"], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "65861483130"}], "-", 
                RowBox[{"829366824600", " ", "\[Xi]"}], "-", 
                RowBox[{"872352961326", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "-", 
                RowBox[{"74182136769", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"132378803820", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"51287611104", " ", 
                 SuperscriptBox["\[Xi]", "5"]}], "+", 
                RowBox[{"11632317984", " ", 
                 SuperscriptBox["\[Xi]", "6"]}], "+", 
                RowBox[{"1349704512", " ", 
                 SuperscriptBox["\[Xi]", "7"]}], "+", 
                RowBox[{"45660672", " ", 
                 SuperscriptBox["\[Xi]", "8"]}], "+", 
                RowBox[{"81920", " ", 
                 SuperscriptBox["\[Xi]", "9"]}]}], ")"}]}], "+", 
             RowBox[{"1024", " ", 
              SuperscriptBox["\[Lambda]", "10"], " ", 
              SuperscriptBox["\[Xi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "329307415650"}], "-", 
                RowBox[{"1719773899578", " ", "\[Xi]"}], "-", 
                RowBox[{"1070780807583", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"239376969630", " ", 
                 SuperscriptBox["\[Xi]", "3"]}], "+", 
                RowBox[{"264833918631", " ", 
                 SuperscriptBox["\[Xi]", "4"]}], "+", 
                RowBox[{"59381078454", " ", 
                 SuperscriptBox["\[Xi]", "5"]}], "+", 
                RowBox[{"15690024000", " ", 
                 SuperscriptBox["\[Xi]", "6"]}], "+", 
                RowBox[{"2872010304", " ", 
                 SuperscriptBox["\[Xi]", "7"]}], "+", 
                RowBox[{"146292480", " ", 
                 SuperscriptBox["\[Xi]", "8"]}], "+", 
                RowBox[{"1425920", " ", 
                 SuperscriptBox["\[Xi]", "9"]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Eta]", "2"], " ", 
        SuperscriptBox["\[Lambda]", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Eta]", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox["1", "2"], "-", "\[Lambda]"}], ")"}]}], "+", 
           "\[Lambda]"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "3"], " ", 
        SuperscriptBox["\[Xi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "+", 
           RowBox[{"3", " ", "\[Xi]"}], "-", 
           RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "7"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "12"}], " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "+", 
           RowBox[{"\[Eta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "9"}], "+", 
              RowBox[{"6", " ", "\[Lambda]"}], "-", 
              RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}], "-", 
           RowBox[{"3", " ", "\[Xi]"}], "+", 
           RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "2"]}], 
       ")"}]}], "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["\[Lambda]", "4"], " ", 
        SuperscriptBox["\[Xi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", "\[Lambda]"}], "+", "\[Xi]"}], ")"}]}]], 
      RowBox[{"40", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"64", " ", 
          SuperscriptBox["\[Lambda]", "5"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "\[Lambda]"}], "-", "\[Xi]"}], ")"}], " ", 
          SuperscriptBox["\[Xi]", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["\[Eta]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"864", " ", 
             SuperscriptBox["\[Lambda]", "5"]}], "+", 
            RowBox[{"2", " ", "\[Lambda]", " ", 
             RowBox[{"(", 
              RowBox[{"153", "-", 
               RowBox[{"8", " ", "\[Xi]"}]}], ")"}], " ", 
             SuperscriptBox["\[Xi]", "2"]}], "-", 
            RowBox[{"411", " ", 
             SuperscriptBox["\[Xi]", "3"]}], "+", 
            RowBox[{"144", " ", 
             SuperscriptBox["\[Lambda]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}], "-", 
            RowBox[{"48", " ", 
             SuperscriptBox["\[Lambda]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"729", "-", 
               RowBox[{"3", " ", "\[Xi]"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[Lambda]", "2"], " ", "\[Xi]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1377"}], "+", 
               RowBox[{"6", " ", "\[Xi]"}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Eta]", "2"], " ", 
          SuperscriptBox["\[Lambda]", "2"], " ", "\[Xi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"288", " ", 
             SuperscriptBox["\[Lambda]", "4"]}], "+", 
            RowBox[{"1656", " ", "\[Lambda]", " ", "\[Xi]"}], "+", 
            RowBox[{"507", " ", 
             SuperscriptBox["\[Xi]", "2"]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Lambda]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2025", "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
        " ", 
       RowBox[{"Log", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", "\[Eta]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "\[Lambda]"}]}], ")"}]}], "]"}]}]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["\[Lambda]", "4"], " ", 
        SuperscriptBox["\[Xi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", "\[Lambda]"}], "+", "\[Xi]"}], ")"}]}]], 
      RowBox[{"40", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"64", " ", 
          SuperscriptBox["\[Lambda]", "5"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "\[Lambda]"}], "-", "\[Xi]"}], ")"}], " ", 
          SuperscriptBox["\[Xi]", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["\[Eta]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"864", " ", 
             SuperscriptBox["\[Lambda]", "5"]}], "+", 
            RowBox[{"2", " ", "\[Lambda]", " ", 
             RowBox[{"(", 
              RowBox[{"153", "-", 
               RowBox[{"8", " ", "\[Xi]"}]}], ")"}], " ", 
             SuperscriptBox["\[Xi]", "2"]}], "-", 
            RowBox[{"411", " ", 
             SuperscriptBox["\[Xi]", "3"]}], "+", 
            RowBox[{"144", " ", 
             SuperscriptBox["\[Lambda]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}], "-", 
            RowBox[{"48", " ", 
             SuperscriptBox["\[Lambda]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"729", "-", 
               RowBox[{"3", " ", "\[Xi]"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[Lambda]", "2"], " ", "\[Xi]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1377"}], "+", 
               RowBox[{"6", " ", "\[Xi]"}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Eta]", "2"], " ", 
          SuperscriptBox["\[Lambda]", "2"], " ", "\[Xi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"288", " ", 
             SuperscriptBox["\[Lambda]", "4"]}], "+", 
            RowBox[{"1656", " ", "\[Lambda]", " ", "\[Xi]"}], "+", 
            RowBox[{"507", " ", 
             SuperscriptBox["\[Xi]", "2"]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Lambda]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2025", "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
        " ", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"\[Eta]", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", "2"], "-", "\[Lambda]"}], ")"}]}], "+", 
         "\[Lambda]"}], "]"}]}]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["\[Xi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", "\[Lambda]"}], "+", "\[Xi]"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "+", 
           RowBox[{"3", " ", "\[Xi]"}], "-", 
           RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "7"]}]], 
      RowBox[{"128", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "\[Lambda]", " ", 
          SuperscriptBox["\[Xi]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"12", " ", 
              SuperscriptBox["\[Lambda]", "2"]}], "+", 
             RowBox[{"3", " ", "\[Xi]"}], "-", 
             RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}]}], ")"}], "2"], 
          " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3732480", " ", 
             SuperscriptBox["\[Lambda]", "11"]}], "-", 
            RowBox[{"7464960", " ", 
             SuperscriptBox["\[Lambda]", "10"], " ", "\[Xi]"}], "+", 
            RowBox[{"19683", " ", "\[Lambda]", " ", 
             SuperscriptBox["\[Xi]", "5"]}], "+", 
            RowBox[{"729", " ", 
             SuperscriptBox["\[Xi]", "6"]}], "-", 
            RowBox[{"810", " ", 
             SuperscriptBox["\[Lambda]", "2"], " ", 
             SuperscriptBox["\[Xi]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"81", "+", 
               RowBox[{"144", " ", "\[Xi]"}], "+", 
               RowBox[{"16", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
            RowBox[{"62208", " ", 
             SuperscriptBox["\[Lambda]", "9"], " ", 
             RowBox[{"(", 
              RowBox[{"729", "+", 
               RowBox[{"75", " ", "\[Xi]"}], "+", 
               RowBox[{"100", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
            RowBox[{"72", " ", 
             SuperscriptBox["\[Lambda]", "3"], " ", 
             SuperscriptBox["\[Xi]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"12393", "+", 
               RowBox[{"17982", " ", "\[Xi]"}], "+", 
               RowBox[{"6696", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"616", " ", 
                SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "-", 
            RowBox[{"3456", " ", 
             SuperscriptBox["\[Lambda]", "8"], " ", 
             RowBox[{"(", 
              RowBox[{"73629", "+", 
               RowBox[{"13122", " ", "\[Xi]"}], "+", 
               RowBox[{"2250", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"800", " ", 
                SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
            RowBox[{"1728", " ", 
             SuperscriptBox["\[Lambda]", "7"], " ", 
             RowBox[{"(", 
              RowBox[{"209952", "+", 
               RowBox[{"93312", " ", "\[Xi]"}], "+", 
               RowBox[{"7911", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"3000", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "+", 
               RowBox[{"400", " ", 
                SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "-", 
            RowBox[{"24", " ", 
             SuperscriptBox["\[Lambda]", "4"], " ", 
             SuperscriptBox["\[Xi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "597051"}], "-", 
               RowBox[{"338256", " ", "\[Xi]"}], "+", 
               RowBox[{"7776", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"14400", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "+", 
               RowBox[{"800", " ", 
                SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "-", 
            RowBox[{"288", " ", 
             SuperscriptBox["\[Lambda]", "6"], " ", 
             RowBox[{"(", 
              RowBox[{"590490", "+", 
               RowBox[{"441774", " ", "\[Xi]"}], "+", 
               RowBox[{"5103", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"4968", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "+", 
               RowBox[{"6000", " ", 
                SuperscriptBox["\[Xi]", "4"]}], "+", 
               RowBox[{"320", " ", 
                SuperscriptBox["\[Xi]", "5"]}]}], ")"}]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["\[Lambda]", "5"], " ", "\[Xi]", " ", 
             RowBox[{"(", 
              RowBox[{"354294", "-", 
               RowBox[{"1922373", " ", "\[Xi]"}], "-", 
               RowBox[{"714420", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"44712", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "+", 
               RowBox[{"18000", " ", 
                SuperscriptBox["\[Xi]", "4"]}], "+", 
               RowBox[{"320", " ", 
                SuperscriptBox["\[Xi]", "5"]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["\[Eta]", "2"], " ", "\[Xi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"12899450880", " ", 
             SuperscriptBox["\[Lambda]", "16"]}], "-", 
            RowBox[{"30098718720", " ", 
             SuperscriptBox["\[Lambda]", "15"], " ", "\[Xi]"}], "-", 
            RowBox[{"531441", " ", 
             SuperscriptBox["\[Xi]", "7"]}], "+", 
            RowBox[{"35831808", " ", 
             SuperscriptBox["\[Lambda]", "14"], " ", 
             RowBox[{"(", 
              RowBox[{"4617", "+", 
               RowBox[{"630", " ", "\[Xi]"}], "+", 
               RowBox[{"800", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
            RowBox[{"238878720", " ", 
             SuperscriptBox["\[Lambda]", "13"], " ", 
             RowBox[{"(", 
              RowBox[{"5832", "+", 
               RowBox[{"1431", " ", "\[Xi]"}], "+", 
               RowBox[{"189", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"56", " ", 
                SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
            RowBox[{"972", " ", "\[Lambda]", " ", 
             SuperscriptBox["\[Xi]", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "40095"}], "+", 
               RowBox[{"5103", " ", "\[Xi]"}], "+", 
               RowBox[{"4617", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"640", " ", 
                SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
            RowBox[{"995328", " ", 
             SuperscriptBox["\[Lambda]", "12"], " ", 
             RowBox[{"(", 
              RowBox[{"2985255", "+", 
               RowBox[{"2480787", " ", "\[Xi]"}], "+", 
               RowBox[{"301401", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"35280", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "+", 
               RowBox[{"2240", " ", 
                SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "-", 
            RowBox[{"324", " ", 
             SuperscriptBox["\[Lambda]", "2"], " ", 
             SuperscriptBox["\[Xi]", "5"], " ", 
             RowBox[{"(", 
              RowBox[{"675783", "-", 
               RowBox[{"1076733", " ", "\[Xi]"}], "-", 
               RowBox[{"43983", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"89388", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "+", 
               RowBox[{"12976", " ", 
                SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "+", 
            RowBox[{"331776", " ", 
             SuperscriptBox["\[Lambda]", "11"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "6967782"}], "-", 
               RowBox[{"17104527", " ", "\[Xi]"}], "-", 
               RowBox[{"4977855", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "-", 
               RowBox[{"426033", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "-", 
               RowBox[{"35280", " ", 
                SuperscriptBox["\[Xi]", "4"]}], "+", 
               RowBox[{"2240", " ", 
                SuperscriptBox["\[Xi]", "5"]}]}], ")"}]}], "+", 
            RowBox[{"3888", " ", 
             SuperscriptBox["\[Lambda]", "3"], " ", 
             SuperscriptBox["\[Xi]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"196830", "+", 
               RowBox[{"244944", " ", "\[Xi]"}], "-", 
               RowBox[{"483327", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "-", 
               RowBox[{"85050", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "+", 
               RowBox[{"13596", " ", 
                SuperscriptBox["\[Xi]", "4"]}], "+", 
               RowBox[{"2480", " ", 
                SuperscriptBox["\[Xi]", "5"]}]}], ")"}]}], "+", 
            RowBox[{"9216", " ", 
             SuperscriptBox["\[Lambda]", "9"], " ", "\[Xi]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "353939706"}], "-", 
               RowBox[{"433537758", " ", "\[Xi]"}], "-", 
               RowBox[{"78646707", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "-", 
               RowBox[{"1739394", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "-", 
               RowBox[{"101412", " ", 
                SuperscriptBox["\[Xi]", "4"]}], "+", 
               RowBox[{"141120", " ", 
                SuperscriptBox["\[Xi]", "5"]}], "+", 
               RowBox[{"12800", " ", 
                SuperscriptBox["\[Xi]", "6"]}]}], ")"}]}], "-", 
            RowBox[{"27648", " ", 
             SuperscriptBox["\[Lambda]", "10"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "21257640"}], "-", 
               RowBox[{"221768361", " ", "\[Xi]"}], "-", 
               RowBox[{"130071825", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "-", 
               RowBox[{"16797375", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "-", 
               RowBox[{"1242756", " ", 
                SuperscriptBox["\[Xi]", "4"]}], "+", 
               RowBox[{"17920", " ", 
                SuperscriptBox["\[Xi]", "6"]}]}], ")"}]}], "+", 
            RowBox[{"192", " ", 
             SuperscriptBox["\[Lambda]", "5"], " ", 
             SuperscriptBox["\[Xi]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "156243654"}], "+", 
               RowBox[{"359785557", " ", "\[Xi]"}], "+", 
               RowBox[{"122388894", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "-", 
               RowBox[{"22082139", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "-", 
               RowBox[{"4601448", " ", 
                SuperscriptBox["\[Xi]", "4"]}], "+", 
               RowBox[{"283680", " ", 
                SuperscriptBox["\[Xi]", "5"]}], "+", 
               RowBox[{"29632", " ", 
                SuperscriptBox["\[Xi]", "6"]}]}], ")"}]}], "-", 
            RowBox[{"144", " ", 
             SuperscriptBox["\[Lambda]", "4"], " ", 
             SuperscriptBox["\[Xi]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "38263752"}], "+", 
               RowBox[{"92175489", " ", "\[Xi]"}], "+", 
               RowBox[{"38401533", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "-", 
               RowBox[{"31726809", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "-", 
               RowBox[{"6905412", " ", 
                SuperscriptBox["\[Xi]", "4"]}], "+", 
               RowBox[{"235872", " ", 
                SuperscriptBox["\[Xi]", "5"]}], "+", 
               RowBox[{"65728", " ", 
                SuperscriptBox["\[Xi]", "6"]}]}], ")"}]}], "+", 
            RowBox[{"256", " ", 
             SuperscriptBox["\[Lambda]", "7"], " ", 
             SuperscriptBox["\[Xi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3520265184"}], "-", 
               RowBox[{"1212925509", " ", "\[Xi]"}], "+", 
               RowBox[{"768817980", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"183714561", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "+", 
               RowBox[{"11065248", " ", 
                SuperscriptBox["\[Xi]", "4"]}], "+", 
               RowBox[{"2715984", " ", 
                SuperscriptBox["\[Xi]", "5"]}], "+", 
               RowBox[{"241920", " ", 
                SuperscriptBox["\[Xi]", "6"]}], "+", 
               RowBox[{"2560", " ", 
                SuperscriptBox["\[Xi]", "7"]}]}], ")"}]}], "-", 
            RowBox[{"192", " ", 
             SuperscriptBox["\[Lambda]", "6"], " ", 
             SuperscriptBox["\[Xi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "803538792"}], "-", 
               RowBox[{"605842740", " ", "\[Xi]"}], "+", 
               RowBox[{"836192889", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"243399978", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "-", 
               RowBox[{"1014768", " ", 
                SuperscriptBox["\[Xi]", "4"]}], "+", 
               RowBox[{"641520", " ", 
                SuperscriptBox["\[Xi]", "5"]}], "+", 
               RowBox[{"516672", " ", 
                SuperscriptBox["\[Xi]", "6"]}], "+", 
               RowBox[{"17920", " ", 
                SuperscriptBox["\[Xi]", "7"]}]}], ")"}]}], "-", 
            RowBox[{"768", " ", 
             SuperscriptBox["\[Lambda]", "8"], " ", "\[Xi]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "880066296"}], "-", 
               RowBox[{"3247458804", " ", "\[Xi]"}], "-", 
               RowBox[{"768837663", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"134198694", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "+", 
               RowBox[{"23352300", " ", 
                SuperscriptBox["\[Xi]", "4"]}], "+", 
               RowBox[{"2788560", " ", 
                SuperscriptBox["\[Xi]", "5"]}], "+", 
               RowBox[{"564480", " ", 
                SuperscriptBox["\[Xi]", "6"]}], "+", 
               RowBox[{"17920", " ", 
                SuperscriptBox["\[Xi]", "7"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Eta]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4837294080", " ", 
             SuperscriptBox["\[Lambda]", "15"]}], "+", 
            RowBox[{"1594323", " ", 
             SuperscriptBox["\[Xi]", "6"], " ", 
             RowBox[{"(", 
              RowBox[{"9", "+", 
               RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}], "-", 
            RowBox[{"2418647040", " ", 
             SuperscriptBox["\[Lambda]", "14"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", "\[Xi]"}]}], ")"}]}], "+", 
            RowBox[{"26873856", " ", 
             SuperscriptBox["\[Lambda]", "13"], " ", 
             RowBox[{"(", 
              RowBox[{"36936", "+", 
               RowBox[{"135", " ", "\[Xi]"}], "+", 
               RowBox[{"260", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
            RowBox[{"4478976", " ", 
             SuperscriptBox["\[Lambda]", "12"], " ", 
             RowBox[{"(", 
              RowBox[{"908334", "+", 
               RowBox[{"511299", " ", "\[Xi]"}], "+", 
               RowBox[{"2370", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"320", " ", 
                SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "-", 
            RowBox[{"746496", " ", 
             SuperscriptBox["\[Lambda]", "11"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "7862265"}], "-", 
               RowBox[{"13068054", " ", "\[Xi]"}], "-", 
               RowBox[{"2951046", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "-", 
               RowBox[{"9120", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "+", 
               RowBox[{"1120", " ", 
                SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "+", 
            RowBox[{"162", " ", "\[Lambda]", " ", 
             SuperscriptBox["\[Xi]", "5"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5609655"}], "-", 
               RowBox[{"3468582", " ", "\[Xi]"}], "-", 
               RowBox[{"144342", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"187596", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "+", 
               RowBox[{"33216", " ", 
                SuperscriptBox["\[Xi]", "4"]}], "+", 
               RowBox[{"1808", " ", 
                SuperscriptBox["\[Xi]", "5"]}]}], ")"}]}], "+", 
            RowBox[{"124416", " ", 
             SuperscriptBox["\[Lambda]", "10"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "28638765"}], "-", 
               RowBox[{"134168076", " ", "\[Xi]"}], "-", 
               RowBox[{"75520026", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "-", 
               RowBox[{"8903493", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "-", 
               RowBox[{"3360", " ", 
                SuperscriptBox["\[Xi]", "4"]}], "+", 
               RowBox[{"4480", " ", 
                SuperscriptBox["\[Xi]", "5"]}]}], ")"}]}], "-", 
            RowBox[{"20736", " ", 
             SuperscriptBox["\[Lambda]", "9"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "37200870"}], "-", 
               RowBox[{"707544801", " ", "\[Xi]"}], "-", 
               RowBox[{"821778372", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "-", 
               RowBox[{"217647567", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "-", 
               RowBox[{"13642074", " ", 
                SuperscriptBox["\[Xi]", "4"]}], "+", 
               RowBox[{"57120", " ", 
                SuperscriptBox["\[Xi]", "5"]}], "+", 
               RowBox[{"4480", " ", 
                SuperscriptBox["\[Xi]", "6"]}]}], ")"}]}], "-", 
            RowBox[{"3456", " ", 
             SuperscriptBox["\[Lambda]", "8"], " ", "\[Xi]", " ", 
             RowBox[{"(", 
              RowBox[{"1922222097", "+", 
               RowBox[{"4907995416", " ", "\[Xi]"}], "+", 
               RowBox[{"2285902701", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"289841166", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "+", 
               RowBox[{"4953204", " ", 
                SuperscriptBox["\[Xi]", "4"]}], "-", 
               RowBox[{"127680", " ", 
                SuperscriptBox["\[Xi]", "5"]}], "+", 
               RowBox[{"5120", " ", 
                SuperscriptBox["\[Xi]", "6"]}]}], ")"}]}], "-", 
            RowBox[{"18", " ", 
             SuperscriptBox["\[Lambda]", "2"], " ", 
             SuperscriptBox["\[Xi]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"41983839", "-", 
               RowBox[{"437021649", " ", "\[Xi]"}], "-", 
               RowBox[{"209085948", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"5172984", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "+", 
               RowBox[{"13499136", " ", 
                SuperscriptBox["\[Xi]", "4"]}], "+", 
               RowBox[{"2025936", " ", 
                SuperscriptBox["\[Xi]", "5"]}], "+", 
               RowBox[{"95392", " ", 
                SuperscriptBox["\[Xi]", "6"]}]}], ")"}]}], "-", 
            RowBox[{"288", " ", 
             SuperscriptBox["\[Lambda]", "6"], " ", 
             SuperscriptBox["\[Xi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"11827750896", "+", 
               RowBox[{"15020235081", " ", "\[Xi]"}], "+", 
               RowBox[{"3506008131", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "-", 
               RowBox[{"357693327", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "-", 
               RowBox[{"142826814", " ", 
                SuperscriptBox["\[Xi]", "4"]}], "-", 
               RowBox[{"7623216", " ", 
                SuperscriptBox["\[Xi]", "5"]}], "+", 
               RowBox[{"90880", " ", 
                SuperscriptBox["\[Xi]", "6"]}], "+", 
               RowBox[{"5120", " ", 
                SuperscriptBox["\[Xi]", "7"]}]}], ")"}]}], "+", 
            RowBox[{"576", " ", 
             SuperscriptBox["\[Lambda]", "7"], " ", "\[Xi]", " ", 
             RowBox[{"(", 
              RowBox[{"2120449590", "+", 
               RowBox[{"17329228128", " ", "\[Xi]"}], "+", 
               RowBox[{"13228727787", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"2486953611", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "+", 
               RowBox[{"12071511", " ", 
                SuperscriptBox["\[Xi]", "4"]}], "-", 
               RowBox[{"16048152", " ", 
                SuperscriptBox["\[Xi]", "5"]}], "-", 
               RowBox[{"15360", " ", 
                SuperscriptBox["\[Xi]", "6"]}], "+", 
               RowBox[{"16640", " ", 
                SuperscriptBox["\[Xi]", "7"]}]}], ")"}]}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[Lambda]", "4"], " ", 
             SuperscriptBox["\[Xi]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"32471576541", "+", 
               RowBox[{"5714053632", " ", "\[Xi]"}], "-", 
               RowBox[{"16680161520", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "-", 
               RowBox[{"6574200732", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "-", 
               RowBox[{"658298664", " ", 
                SuperscriptBox["\[Xi]", "4"]}], "+", 
               RowBox[{"11978928", " ", 
                SuperscriptBox["\[Xi]", "5"]}], "+", 
               RowBox[{"3410496", " ", 
                SuperscriptBox["\[Xi]", "6"]}], "+", 
               RowBox[{"48640", " ", 
                SuperscriptBox["\[Xi]", "7"]}]}], ")"}]}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["\[Lambda]", "3"], " ", 
             SuperscriptBox["\[Xi]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"2558888415", "+", 
               RowBox[{"710536617", " ", "\[Xi]"}], "-", 
               RowBox[{"3472140249", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "-", 
               RowBox[{"1511431326", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "-", 
               RowBox[{"76859928", " ", 
                SuperscriptBox["\[Xi]", "4"]}], "+", 
               RowBox[{"38325312", " ", 
                SuperscriptBox["\[Xi]", "5"]}], "+", 
               RowBox[{"5519376", " ", 
                SuperscriptBox["\[Xi]", "6"]}], "+", 
               RowBox[{"211072", " ", 
                SuperscriptBox["\[Xi]", "7"]}]}], ")"}]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["\[Lambda]", "5"], " ", 
             SuperscriptBox["\[Xi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"33432953310", "+", 
               RowBox[{"88260126957", " ", "\[Xi]"}], "+", 
               RowBox[{"20772257220", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "-", 
               RowBox[{"11978876970", " ", 
                SuperscriptBox["\[Xi]", "3"]}], "-", 
               RowBox[{"4351102110", " ", 
                SuperscriptBox["\[Xi]", "4"]}], "-", 
               RowBox[{"388716408", " ", 
                SuperscriptBox["\[Xi]", "5"]}], "-", 
               RowBox[{"4467744", " ", 
                SuperscriptBox["\[Xi]", "6"]}], "+", 
               RowBox[{"357120", " ", 
                SuperscriptBox["\[Xi]", "7"]}], "+", 
               RowBox[{"5120", " ", 
                SuperscriptBox["\[Xi]", "8"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
        " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"\[Eta]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"9", "-", 
            RowBox[{"6", " ", "\[Lambda]"}], "+", 
            RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}], 
         RowBox[{
          RowBox[{
           RowBox[{"-", "12"}], " ", 
           SuperscriptBox["\[Lambda]", "2"]}], "-", 
          RowBox[{"3", " ", "\[Xi]"}], "+", 
          RowBox[{"4", " ", "\[Lambda]", " ", "\[Xi]"}], "+", 
          RowBox[{"\[Eta]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"9", "-", 
             RowBox[{"6", " ", "\[Lambda]"}], "+", 
             RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}]}]], "]"}]}]}]}], ")"}]}]}]
  ], "Input",
 CellChangeTimes->{{3.893150012196972*^9, 
  3.8931500214974165`*^9}},ExpressionUUID->"39ebfce7-598f-4fb1-8fbe-\
7537e95732a0"]
},
WindowSize->{886.1999999999999, 463.2},
WindowMargins->{{Automatic, 22.799999999999955`}, {-12, Automatic}},
FrontEndVersion->"12.3 for Microsoft Windows (64-bit) (2021\:5e747\:67089\
\:65e5)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"50fcae03-46e5-4069-a760-995633d1207f"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 241, 4, 46, "Text",ExpressionUUID->"048a9b02-520e-4326-bdb6-0cb20bac2e4c"],
Cell[802, 26, 582, 15, 21, "Input",ExpressionUUID->"120769b2-380e-410b-84c3-979886d2905a"],
Cell[1387, 43, 45596, 1096, 994, InheritFromParent,ExpressionUUID->"1df5f0cd-cf48-4559-8c7f-d9c049ecb613"],
Cell[46986, 1141, 582, 15, 21, "Input",ExpressionUUID->"f6d477fc-70b0-43d2-92c1-1ead078c6b7f"],
Cell[47571, 1158, 452243, 10948, 8551, InheritFromParent,ExpressionUUID->"254b8d1f-0502-4073-9c51-162ec99539bf"],
Cell[499817, 12108, 538, 15, 21, "Input",ExpressionUUID->"0f0ecae6-3e40-459e-8595-109c41d93e4d"],
Cell[500358, 12125, 169684, 3752, 3612, InheritFromParent,ExpressionUUID->"39ebfce7-598f-4fb1-8fbe-7537e95732a0"]
}
]
*)


